Using a high-stability quartz-crystal microbalance to measure and model the chemical kinetics for gases in and on metals: oxygen in gold

This paper describes the use of a high-stability quartz-crystal microbalance (QCM) to measure the mass of a gas absorbed on and in the metal electrode on the quartz oscillator, when the gas pressure is low and the gas can be considered as rigidly attached to the metal, so viscosity effects are negligible. This provides an absolute measure of the total mass of gas uptake as a function of time, which can be used to model the kinetic processes involved. The technique can measure diffusion parameters of gases in metals close to room temperature at gas pressures much below one atmosphere, as relevant to surface processes such as atomic layer deposition and model studies of heterogeneous catalysis, whereas traditional diffusion measurements require temperatures over 400oC at gas pressures of at least a few Torr. A strong aspect of the method is the ability to combine the bulk measurement of absorbed mass by a QCM with a surface-sensitive technique such as Auger electron spectroscopy in the same vacuum chamber. The method is illustrated using atomic oxygen, formed under O2 gas at 6x10-5 Torr in the presence of a hot tungsten filament, interacting with the gold electrode on a QCM crystal held at 52 to 120oC. Some of the incident oxygen forms a surface oxide which eventually blocks more uptake, and the rest, about 80%, indiffuses. Surprisingly, the rate of oxygen uptake initially increases with the amount of oxygen previously absorbed; therefore, the measured oxygen uptake with time is reproducible only if pre-adsorption of oxygen conditions the sample. Temperatures above 130oC are necessary for measurable thermal desorption, but all the oxygen can be removed by CO scavenging at all temperatures of these experiments. Simple kinetic models are developed for fitting the experimental data to extract relevant parameters.

==> anc/D_2-parameter_CO_scavenging_fit.f90 <==
!COscav2_all_infdens_hexC.f90  by A.J. Slavin, July 28, 2017. Annotated for PAPER. 
!"COscav"=CO scavenging. "all"=scavenge O in oxide + dissolved. "2"=no. of fit parameters.
!Assumes the dissolved O is restricted to a selvedge near surface, here maxL=10 Au(111) layers thick,
!"inf"=jump frequency assumed infinite, so all selvedge layers have same O-atom density
!I.e., in loss2, Totdiss(i-1)/real(maxL) where !Totdiss(i)= total areal density of dissolved O atoms at time step i.
!"dens"=used an areal density of O atoms in oxide of "oxdens"=0.3125NAu from Shi & Stampfl,
!"C"=version.
!Fits entire CO-scavenging curve, with assumptions (1) scavenging of oxide occurs only in a region
!of "width" vel*tau, adjacent to the periphery of a "hole", with vel=CO velocity and tau=CO residency time,
!(2) the "hole" boundary expands with a constant velocity "vel", 
!(3) infinite jump frequency of dissolved O atoms (fi*tau >>1), which are all effectively at the surface

!Determine the fitting parameters, which will be width*aox and adis
!adis = probability that a CO hitting a dissolved O scavenges it.
!oxdens = areal density of O atoms in the oxide
!Noxide(i),Ndiss(i) = atoms/m^2 in oxide, or dissolved, after time t(i); ie, total areal densities
!vel=velocity outwards of hole perimeter from CO scavenging, in an "access ring" of width=vCO*tau 
	!where (vCO=av CO vel normal to perimeter), tau = CO residency time on the deoxided surface)
!Area scavenged from unit cell per s = ("oxide hole" perimeter)*vel [m^2/s] where perim is total for cell.
!Therefore, oxide O atoms scavenged/s from unit cell 
!     = perim*vel*oxdens  [m* m/s *O atoms/m^2 = O atoms/s]
 
!  CALCULATE loss1 for oxide.
!Therefore, in time dt, loss1 = Noxide(i)-Noxide(i-1) = perim*vel*oxdens*dt/ahex [O atoms/m^2]  	(1)
!Also loss1 = dt*FCO*width*perim(t)*aox/ahex 														(2)
! By definition of "width", all atoms in the access ring of area width*perim reach the perimeter,
!	where aox=Pr(CO makes CO2 once the CO reaches periphery)
!Equate (1) & (2): vel=FCO*width*aox/oxdens. 														(3)
!Sub vel into (1): loss1 = dt*FCO*perim*width*aox/ahex       THIS IS INDEPENDENT OF OXDENS.			(4)

!  CALCULATE loss2 for dissolved O
!Totdis(i)= total areal density of dissolved O atoms at time step i.
!The loss of O atoms in dt from dissolved O is
!loss2 = dt*FCO*(barearea/ahex)*adis*Totdis(i-1)/(real(maxL)*NAu)									(5) 
!		where adis=Pr(CO on barearea makes CO2, per dissolved reaching surface in barearea). 

!	Unknown constants in (1) and (2) are width_aox=width*aox  and adis, but also need vel to get perim.
!IE., Use width_aox=width*aox and adis as 2 fitting parameters. If also use vel or oxdens as a fit par,
! then by (2) width*aox and vel (or oxdens) are undefined within an unknown constant multiplier. 
!Therefore, USE oxdens=0.3125 ML = .3125*NAu atoms/m^2, FROM Shi& Stampfl PRB 2007

!Fits a time-step out-diffusion model to the CO scavenging of dissolved O from Au, using the Nelder-Mead Simplex
!optimization routine.

!Some definitions below. For other definitions: See program when a variable is first used.

!To monitor progress, and to save output if program crashes or terminates from kcount, uses "print *"
!to print to an "output" file that must be requested at run time. 
!It prints: icount=(current iteration no.), the current values of fitting parameters, and fn_inout=the current value 
!of yrms. It also flags the best value of yrms to date as "newbest_ylo".
!
!kcount=max no. of iterations to be tried.  Checks for convergence every konvge iterations.
!The program terminates at a convergence check when 
!zconv=(average of the change in the parameters, normalized by their previous values)
! has changed less than 0.01% from the previous best value.
!
!To run, the working directory must contain the data file as datafile.txt, and this fortran program.
!Output files are created for the starting values, the experimental parameters (sample T (Ts), gas pressure PO2 
!and chamber temperature Tch. Tch is used as the gas temperature. Ntotmax is the starting value measured for m(t). 
!nfit is the no. of data points in the experimental uptake file. maxL = thickness of the Au selvedge in Au(111) layers
!"suffix" contains information included in the output filenames.
!Output Files: "fixed" contains Ts,Tch,PO2,Ntotmax,nfit 
!		: "fitted" contains width_aox, adis, oxdens, ynewlo=best yrms, icount_max=the final iteration count, 
!			kcount, numres, and ifault; latter two are defined in subroutine Nelmin.
!		:sim and Natsim contains the final best fit to m(t) 
!       :Noxide(i), Ndiss(i)) = areal density of oxide or dissolved O atoms in after ith time step 
!
!Nelmin  minimizes fn_inout = {sqrt[sum(dat(i)-sim(i))^2]/nfit}/Ntotmax
!
!Functions: fn_inout is the function to be minimized
!Subroutines: nelmin_inout minimizes the function fn_inout by adjusintg the fitting parameters
!			: m_t_sim_inout uses the best fitting parameters from nelmin to calculate the total no. of atoms
!			  absorbed "sim(t)" at time t.
!
!INPUT: 
!Starting fitting parameters (variables) (line 100)
	!suffix=Input code suffix: e.g. Used to label the output files re the run_name and the fit used.
	!In MODULE: npar=no. of fitting parameters (here is 1), NAu=no. of Au atoms per m^2 in an Au(111) plane.
	!dt = time between data points in s.
 
MODULE  Constants
	IMPLICIT  NONE
	INTEGER, PARAMETER :: nfit=547,npar=2,maxL=10,konvge=1000, kcount=600
	!nfit=no. of data points in experimental file
	!npar = No. of adjustable fitting parameters
	!konvge=frequency of convergence checks
	!kcount = Maximum no. of function evaluations.  Program breaks if icount > kcount.

	DOUBLE PRECISION, PARAMETER :: Ntotmax=3.2641d+19,NAu = 1.39d+19,&
			oxdens=0.3125*NAu,&
			dt=2.0d0, Rc=1.0d0, alpha= 0.0001d0, r0=alpha*Rc,&
			pi=3.14159d0,ahex=12.0d0*Rc**2*SIN(pi/3.d0) != 12*Rc^2*rt(3)/2 
				!Ntotmax=max density of O atoms measured before scavenging.
				!NAu = 1.39d19 taken as max occupancy of oxygen in the bulk				
				!dt=time interval between datafile points
				!Rc=1 = radius of a hole at coalescence (makes length units of Rc, & area units of Rc^2
				!r0= Radius if initial hole, in terms of Rc
				!ahex=12*Rc**2*SIN(pi/3.d0)  !=area of the hexagonal "unit cell". It contains 3 full circles and 6 scallops
								!a "scallop" is the "triangular" region left when 3 circular holes overlap
				!oxdens=0.3125*NAu from Shi & Stampfl, PRB 2007.
END MODULE  Constants

program COscav2_all_infdens_hexC
	USE Constants	
	
	IMPLICIT NONE
!	DOUBLE PRECISION, PARAMETER ::
	INTEGER :: i,j,nfit1,icount,ifault,numres,&
		counti,countf,count_rate,nOPmax

	DOUBLE PRECISION :: dtime,Ts,PCO,FCO,nCO,Tch, &
	   mass,velgas,kb,Tsk,Tck, &
	   start(npar),par(npar),step(npar),t(nfit),dat(nfit), & !No. data points <1000
	   sim(nfit),Noxide(nfit),Totdiss(nfit),& 
	   parf(npar),xmin(npar),reqmin, &
	   ynewlo,width_aox,adis,vel,Ntot_oxide,fn_inout
	CHARACTER(40) :: suffix,filename  
	CHARACTER(100):: formatA	
	CHARACTER(13) :: datafile
	
	call system_clock(counti,count_rate)   !Starts clock to measure computation time

	!Max no. of readings expected in a datafile m(t) = 65000, the Excel limit

	!INFO SET FOR EACH RUN.  NB Jul25A should duplicate Jul04F
	suffix="Sep15B_17_COscav2_all_infdens_hexC_52.2_Jul28_16_PAPER"  !Typical name for output files
print *, "line 127  ", suffix
!                       aox	   	     adis		 
!pars from Aug14B		 1.233E-04	7.729E-22	
	parf(1)=1.233E-04		!start value width_aox
	parf(2)=1.07d-02			!start value adis = probability that a CO molecule scavenges a dissolved O atom

	!	NAu = 1.39e19 (Au (111) surface concentration )

	ynewlo=0.0d0		!Initialization

	start=parf
	step =0.1d0*parf  !step is the change in parf used to create the Simplex in Nelmin
	
	t=0.0d0 !Initialization: t(i) represents time
	dat=0.0d0 !dat(i) represents data at time t
	
	!info for Jul28, 2016
	Ts=52.2 !sample temperature in Celsius
	PCO=2.5d-5 !1st pressure in torr	

	TsK=273.15+Ts !temperature in Kelvin of sample
	mass=28*1.67d-27 !mass of a CO molecule
	kb=1.381d-23 !Boltzmann's constant
	Tch=26.d0 !chamber temperature = temp of O2 molecule in chamber

	reqmin=1.0e-2  !Was in the original Nelmin subroutine, but zconv is used now. 
			!Nelmin still uses reqmin in the CALL, BUT is not used! 
			!Terminating limit compared reqmin to [sum(y(i)-yav)**2]*n, over the n vertices of the Simplex,
			!where y(i)=sum[sim(i)-dat(i)]**2/(datamax**2 * nfit) ~ 0.01**2~10**-4 for a 1% fit, at each point.		
			
	TcK=273.15+Tch  !temperature in Kelvin of O atom when it enters chamber
	velgas=sqrt((8*kB*TcK)/(3.14*mass)) !average velocity of a gas atom
	nCO=PCO*133.3/(kb*TcK) !number density of O2 atoms at pressure PCO.  133.3 converts torr to pascals
	FCO=nCO*velgas/4.0 !F is the flux density of CO at the Ag surface at pressure PCO, from kinetic theory of gases

	print *,"PCO=",PCO, "  nCO = ",nCO,"  velgas=",velgas,  "FCO = ",FCO, "dt= ", dt

	!Create a datafile to read; eg, datafile1.txt
			filename="datafile.txt"
print *,"166 filename= ",filename
			open(unit=1, file=filename)  ! Loads datafile(i).dat; i.e., m(t).
			do i=1,nfit
				read(1,*) t(i),dat(i) !Reads datafile(i) into x and y.
			end do			
			close(1)

!NB. To bypass the fitting and create a file of t, sim(t) for the input parameters, "comment out" lines 161 to 169.			
	!CALL TO START NELMIN, the simplex minimization of rsqr1.  y2 is the final simulated m(t).
	call nelmin_inout (npar,start, FCO, reqmin, step,&
			t, dat, xmin, ynewlo, icount, numres, ifault)
	print *,"line 177   Return to main program from nelmin"
	call system_clock(countf)
	do i=1,npar
	   parf(i)=xmin(i)  !xmin(i) = final values of fitting parameters from nelmin
	end do

		width_aox=parf(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=parf(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2


print *, "line 187 par(i)",parf

	! Call subroutine to recalculate the simulated m(t) with the final fitting parameters, xmin.  
	! This is needed to plot the measured and fitted curves together to evaluate goodness of fit by eye.
	! Note that nelmin MINIMIZES fn_inout, so the value returned for ynewlo = fn_inout.	
	call m_t_sim_inout(parf, FCO, t, dat, sim, Noxide,Totdiss,ynewlo) 				
	print *,"line 193   Return to main program from m_t_sim_inout. ynewlo= ", ynewlo
	call system_clock(countf)
	dtime=REAL(countf-counti)/REAL(count_rate)
	print *,"line 196  time at return to main program from m_t_sim_inout = ",dtime

	width_aox=parf(1) 	!vCO*tau * probability that a CO molecule that hits O atom in oxide removes it
	adis=parf(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2
	vel=FCO*width_aox/oxdens
	
	!Write file of the fixed input data.
		open(unit=1,file='fixed'//'_'//trim(suffix)//'.txt')
		write(1,*) "Ts=",Ts,"Tch =",Tch, &
		"PCO=",PCO,	" Ntotmax=",Ntotmax, "NAu= ",NAu,&
		"   nfit =",nfit
		close(1)
	
		!Write files for t(i), sim(i), as function of time i.  
	nfit1=size(sim)   !This will allow for size(sim) < size(dat) when sim(i) created in m_t_sim_inout
		open(unit=1,file='t_sim_'//trim(suffix)//'.txt')
	do i=1,nfit1
		write(1,'(F15.0,E15.6)') t(i), sim(i) 
	end do
	close (1)
	
		!Write files for t(i), Noxide(i), Totdiss(i) as function of time i.  
!	nfit1=size(sim)   !This will allow for size(sim) < size(dat) when sim(i) created in m_t_sim_inout
		open(unit=1,file='t_Noxide_Totdiss_sim_'//trim(suffix)//'.txt')
	do i=1,nfit
		write(1,'(F15.0,E15.6,E15.6,E15.6)') t(i), Noxide(i), Totdiss(i) ,sim(i)
	end do
	close (1)
	
	!Write file of the fitted parameters.   !trim( ) removes blanks from the "character(20)" designation	 
	open(unit=2,file='fitted'//'_'//trim(suffix)//'.txt')  
	formatA="(a6,2x,F6.1,a1,&
			/,3(a,ES11.3,2x),&
			/,a,ES11.3,2x,a,I5,2x,&
			/,4(a,ES11.3,2x),&
			/,3(a,I5,2x))"                     
		!2x = insert 2 blanks. "a" = string variable.			
	write(2,formatA) "Temp= ",Ts,'C', &
     	"width_aox= ",width_aox, "adis= ",adis,"oxdens= ",oxdens,&
		"Ntotmax= ",Ntotmax,"maxL= ",maxL,&
		"dt= ",dt,"ynewlo= ",ynewlo,"vel= ",vel,"vel/P(CO)= ",vel/PCO, &
		"icount_max= ", kcount,	"numres= ",numres, "ifault= ", ifault
	close(2)	

end program COscav2_all_infdens_hexC

			
DOUBLE PRECISION FUNCTION fn_inout(newpar, FCO,t,dat,ylo)
	!Simulates atom/m**2 for O in Au, and calculates y=sum((data-simulated)**2.
	!Output: fn_inout=sqrt{sum[data(i)-simulation(i))**2]/nfit]}/Ntotmax, Ntotmax = max value of data(i).
	!newpar= No. of adjustable fitting parameters
	
USE Constants	

	IMPLICIT none 
	INTEGER :: i

	DOUBLE PRECISION :: newpar(npar),t(nfit),&
		dat(nfit), sim(nfit),FCO, &
		Noxide(nfit),Totdiss(nfit),loss1_tot(nfit),loss2_tot(nfit),&
		sumsq,rh,&
		perim,theta,width_aox,adis,vel,Ntot_oxide,loss1,loss2,&
		 ylo,barearea,phi

		!parameters
		width_aox=newpar(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=newpar(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2
!		oxdens=newpar(3) !oxide density in Atoms/m^2

	print *," "
	print *, "NEW fn_inout "
	print *,"line 674 width_aox= ", width_aox, "adis= ", adis
	print *, "vel= ", vel

	!INITIALIZATION OF VALUES	
		!Nat_old & Nat_new refer to the current i-step value only
	sim(1)=Ntotmax
	Noxide(1)=oxdens*(ahex-3.0d0*pi*r0**2)/ahex  ! Normalize to unit cell area. Units: atoms/m^2 * m^2/m^2 = atoms/m^2 
		!Noxide(i) = areal av of O atoms/m^2 after t(i).
	Totdiss(1)=Ntotmax - Noxide(1)
	vel=FCO*width_aox/oxdens
	
	! Start scavenging 
	do i=2,nfit  !Starts at i=2 bc. i=1 is t(i)=0.
			rh=r0+vel*t(i)   !r0 in units of Rc; vel in units of Rc/s
		if (rh.LE.Rc) then
			perim=6.0d0*pi*rh			!3 holes * 2 pi rh; units of Rc
			barearea=3.0d0*pi*rh**2		!3 holes * pi *rh^2; units of Rc^2
		else if (rh.GT.Rc .AND. rh.LT.Rc/COS(pi/6.0d0)) then 
			phi=pi/6.0d0 - ACOS(Rc/rh)
			perim=36*rh*phi   !36=6 scallops * 3 sides * 2*rh*phi; units of Rc
			theta=2.0d0*ACOS(Rc/rh)  !theta= angle subtending the "lens" of 2 intersecting circles at a circle centre
			barearea = 3.0d0*pi*rh**2 -3.0d0*rh**2*(theta-SIN(theta))  !units of Rc^2
					!Check. If rh=Rc, theta=0. barearea= 3*pi*rh^2 as before coalescence 
		else if (rh.GE.Rc/cos(pi/6.0d0)) then   !After the scallop is gone
			perim=0.d0
			barearea=ahex
		end if

		!perim is for all oxide inside the haxagonal unit cell.

		!CALCULATE LOSS FROM oxide 
			! loss1 = loss of O atoms from oxide in time dt 
		loss1=dt*oxdens*perim*vel/ahex 
		   !in atoms/m2 in dt. Equals dt*(oxide area scavenged)/s *oxdens/ahex.  Units [(atoms lost)/m^2]						

		!CALCULATE LOSS FROM DISSOLVED O in LAYER1 which is top layer for dissolved, but below the oxide layer
		   loss2=dt*FCO*(barearea/ahex)*adis*Totdiss(i-1)/(real(maxL)*NAu)	
			!Equals dt*FCO*Pr(CO lands in barearea)*Pr(CO that hits a dissolved O makes CO2 )
			!	*Pr(hits a dissolved O).  Totdiss(i)/maxL =areal density of dissolved O in each layer of selvedge.
			!units [O atoms lost/m^2]. adis includes any effect of CO residency time on bare Au  

		sim(i)=sim(i-1) - loss1 - loss2
		Noxide(i)= Noxide(i-1)-loss1  !NO  Noxide(1) is in atoms/m^2. For i>1, is in units of Rc?
		if (Noxide(i).LT.0.0d0) then 
			Noxide(i)=0.0d0
		end if
		Totdiss(i)=Totdiss(i-1) - loss2
		if (Totdiss(i).LT.0.0d0) then 
			Totdiss(i)=0.0d0
		end if		
	end do

	!calculate sum of differences squared
	sumsq=0.0d0
	do i=1,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do	
	fn_inout=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)
								 !should be about 0.01 for a 1% fit to the data for m(t)
print *,"line 291 fn_inout=",fn_inout
	if (fn_inout.LT.ylo) then
		print *," "
		print *,"**** New best fn_inout: ",fn_inout
		print *,"width_aox= ",width_aox, "adis= ", adis,"vel =",vel
	end if
print *," "
	RETURN
END FUNCTION fn_inout

SUBROUTINE nelmin_inout (n,start, FCO,reqmin, step,&
			t, dat, xmin, ynewlo, icount, numres, ifault)

!	  INPUT:n, start, FCO, nfit, reqmin, step, t, dat
!	  OUTPUT: xmin, ynewlo, icount, numres, ifault
!
! 
!    ALGORITHM AS 47 APPLIED STATISTICS (J.R.STATIST. SOC), (1971) VOL.20,  N0.3 
! 
!	 THE NELDER-MEAD SIMPLEX MINIMISATION PROCEDURE, as modified by A. Slavin, May 2014 
! 
! 
!       PURPOSE :: TO FIND THE MINIMUM VALUE OF A USER-SPECIFIED 
!       FUNCTION. 
! 
!	METHOD: Consider a function of two parameters (a,b), that you are trying to minimize, plotted in a space 
! 	defined by two perpendicular axes of the possible parameter values. The function forms a surface 
!   in this space. Choose any 3 sets of values for a & b. These will define 3 points on the function surface.
!	The triangle connecting these 3 points is a "simplex", where the intersections of the simplex with the 
!	function surface occur at the values selected for a & b. The method finds the intersection which is lowest
! 	and adjusts the other 2 points by a reflection through the centroid of the simplex, etc. If one of these 
!	new points has a lower function value than the previous low, then the other two points are adjusted, etc.
! 	In this code, "ilo" denotes the intersection which is currently the lowest.
! 
!    FORMAL PARAMETERS::
!    INPUT:
!    n     :integer: the number of variables over which we are minimising 
!    start(n) : real, array contains the coordinates of the starting point
!               
!	 nfit :integer : the no. of points in the data file to be fit
!    reqmin :real: the terminating limit for the variance of function values
!    step(n) :real array: locates the initial vertices of the simplex as "step" away from the start values.
!            :Also, once a minimum is found, the check for a nearby minimum is done at xmin +/- eps*step = 0.001*step.  Why not at +/- xmin(i)*0.1?
!			 : Choose step ~0.5*start  (Oct 5, 2014)
!    konvge :integer:the convergence check is carried out every 
!                   : konvge iterations. jcount counts down from konvge
!    kcount :input  :maximum number of function evaluations. icount counts up to kcount
!                   :output function evaluations performed + 10,000 
!                   :times number of restarts.  negative icount value 
!                   :identifies input parameter fault(s).    
!    t :array, time values of the datafile & simulations
!    dat  :array, data values of the datafile

!    output:
!    xmin(n) : real, array contains the coordinates of the estimated minimum. 
!    ynewlo : real: the minimum value of the function.  
!             Here, this is fn_inout=sqrt[sum(data(i)-fit(i))**2/(Ntotmax*(no. data points))~ 0.01 for a good fit
!    numres :integer, the number of restarts
!    ifault: integer, error indicator 
!          : 0, no errors detected
!          : 1, n or konvge has an illegal value
!          : 2, iteration terminated because kcount was exceeded without CONVERGENCE 
!
!	 Internal variables:
!	 icount :integer, the number of function evaluations.  Execution stops at icount=kcount
!	 jcount :integer, a count-down parameter starting at konvge. Function evaluated at jcount=negative.
!	 n= No. of adjustable fitting parameters, 
!
!      ALL VARIABLES AND ARRAYS ARE TO BE DECLARED IN THE CALLING 
!      PROGRAM AS DOUBLE PRE!ISION. 
! 
!       AUXILIARY ALGORITHM :: THE DOUBLE PRECISION FUNCTION 
!        SUBPROGRAM fn_inout(A) CALCULATES THE FUNCTION VALUE AT POINT A. 
!        A IS DOUBLE PRECISION WITH N ELEMENTS.  
! 
!      REFERENCE :: NELDER*J.A* AND MEAD.R.(1965). A SIMPLEX METHOD 
!      FOR FUNCTION MINIMIZATION. COMPUTER J. VOL.7, 308-313 
! ************************************************************************
USE   Constants

	  IMPLICIT none
	  INTEGER :: n,nn,icount,icountbest,jcount,ifault,&
		numres,i,j,ihi,ilo,l
	  DOUBLE PRECISION :: start(n),xmin(n),oldxmin(n),ynewlo,reqmin,step(n),&
        step1(n),p(n,n+1),pstar(n),p2star(n),pbar(n),y(n+1),&
        dn,dnn,z,sum,ylo,rcoeff,ystar,ecoeff,y2star,ccoeff,ynewhi,zconv, &
        del,t(nfit),dat(nfit),fn_inout,rq,x2,eps,bestpar(n),bestylo,FCO	      

!        REFLECTION,EXTENSION AND CONTRACTION COEFFICIENTS. 
  	xmin=0.0d0
	oldxmin=0.0d0
	ynewlo=0.0d0
	icount=0
	numres=0
	bestylo=100.d0
	bestpar=0.0d0
!  Variables which are not explicitly  initialized are set to 0,

	rcoeff = 1.0d0
	ecoeff = 2.0d0
	ccoeff = 5.0d-1
	eps = 1.0d-3

!        VALIDITY CHECKS ON INPUT PARAMETERS n, reqmin, kcoun & icount 
!        
    if(reqmin.LE.0.0d0) then 
	  ifault=1
	  return
    end if

    if(n.LT.1) then
	    ifault=1   
		return
    end if

    if (konvge.LT.1) then 
	    ifault=1
		return
    end if          
    
       jcount=konvge 
       dn=dfloat(n) 
       nn=n+1 
       dnn=dfloat(nn) 
       del=1.0d0
       rq=reqmin*dn 
   
!       CONSTRUCTION OF INITIAL SIMPLEX  OR RESTARTED LOOP
	do while (1)		!Start of outer "do while" loop. This was line 1001 in original Fortran program.  
						!Loops until is forced to "exit" or "return". 
	     do i=1,n
		   if (start(i).LT.0.d0) then   !added jan 12 to keep parameters >=0.
		     start(i)=abs(start(i))  
	       end if
           p(i,nn)=start(i)   !p(i,j) is the current ith parameter value, at the jth simplex intercept.
         end do

print *, "line 463 start =", start	   
	     y(nn)=fn_inout(start, FCO,t,dat,ylo)   !First call to fn_inout 
print *, "line 465 after return to nelmin from FIRST fn_inout "
	     icount = icount +1
	     do j=1,n 
		   x2= start(j)
	       start(j)=start(j)+step(j)*del
	       if (start(j).eq.0.0) then   !Slavin added to keep parameters > 0
	         start(j)=start(j) + step(j)* del*0.99
	       end if
           if (start(j) .LT. 0.0) then
	         start(j)=abs(start(j))  !!Slavin added to keep parameters > 0
	       end if 
	       do i=1,n 
             p(i,j)=start(i) 
	       end do
           y(j)=fn_inout(start, FCO,t,dat,ylo) 
	       icount = icount +1
		   start(j) = x2
         end do

!      SIMPLEX CONSTRUCTION COMPLETE 
! 
!      Find highest and lowest y values. ynewhi = y(ihi) is the function value at 
!      the vertex of the simplex which is the highest, and "ilo" the lowest. 
! 
	     ylo=y(1)
	     ilo=1

	     do i=2,nn   !Looks for a vertex lower than #1.
		   if (y(i).LT.ylo) then  
	         ylo=y(i) 
	         ilo=i
           end if
	     end do
 print *,"line 498 Simplex construction complete, ynewlo =  ",ylo
!     Inner loop
        do while (1)   !This was about line 1000 in the original Fortran program.  Executes until "return" etc. 
		   if (kcount.le.icount) then  !Terminates the current DO loop. Then exits nelmin IF fault=2, otherwise restarts.
					!Note that ifault is set to default to 2 in code near end, so it is not nec to set ifault=2 here.
             exit 
		   end if
           ynewhi=y(1)
           ihi=1   !Arbitrary choise of one vertex, to start the search for the highest vertex.
 
            do i=2,nn    !Looks for the highest and lowest of the vertices. "ynewhi(=y(ihi)" indicates
						!the vertex to be replaced."  (O'Neill)
             if (ynewhi.LT.y(i)) then
	           ynewhi = y(i) 
	           ihi = i    !ihi (can be 1 to nn) labels the currently HIGHEST point on the simplex.
             end if
            end do

 
!         CALCULATE PBAR* THE CENTROID OF THE SIMPLEX VERTICES 
!         EXCEPTING THAT WITH Y VALUE YNEWHI (vertex nn. )
!      
	        do i=1,n 
	           z=0.0d0 
	           do j=1,nn
                 z=z+p(i,j)
               end do 
	           z=z-p(i,ihi) 
               pbar(i)=z/dn 
            end do
    !                   REFLECTION of ihi vertex THROUGH THE CENTROID. 
       
	        do i=1,n 
               pstar(i)=pbar(i)+ rcoeff*(pbar(i) - p(i,ihi))    !pstar is with reflection
               if (pstar(i).eq.0.0) then !Slavin added to keep parameters > 0
		         pstar(i)=pbar(i)*0.99 + rcoeff *(pbar(i)- p(i,ihi))
		       end if
               if (pstar(i).lt.0.0) then
		         pstar(i)=abs(pstar(i)) !Slavin added to keep parameters > 0
               end if
            end do

           ystar=fn_inout(pstar, FCO,t,dat,ylo) 
	       icount=icount+1
		   
print *,"line 543  icount=  ", icount, "fn_inout= ",ystar
		   !      SUCCESSFUL REFLECTION, SO EXTENSION 
		    if (ystar.LT.ylo) then			!Reflection successful? Then continue with this "if" loop to extension					
				do i=1,n
					p2star(i)=pbar(i) + ecoeff*(pstar(i) - pbar(i))   !p2star is with extension
					if (p2star(i).EQ.0.0) then  !Slavin added to keep parameters > 0
						p2star(i)=pbar(i)*0.99 + ecoeff * (pstar(i) - pbar(i))
					end if
					if (p2star(i).LT.0.0) then
						p2star(i)=abs(p2star(i))  !Slavin added to keep parameters > 0
					end if
				end do
						
				y2star=fn_inout(p2star, FCO,t,dat,ylo) 
				icount=icount+1
! 
!        CHECK EXTENSION OR CONTRACTION      
! 
				if (ystar .LT. y2star) then   !reject expansion/contraction
					do i=1,n 
						p(i,ihi)=pstar(i)
					end do
					y(ihi)=ystar
!
!			RETAIN EXTENSION OR CONTRACTION. 
				else	!pairs with if from above,  "if (ystar .LT. y2star)"
					do i=1,n
						p(i,ihi)=p2star(i)
					end do	  
					y(ihi)=y2star
				end if
!		
!               Reflection did not lower y, so did not even try expansion
!	   
			else   !pairs with "if ( ystar .LT. ylo )" Reflection did not lower yilo, so did not even try expansion
				l=0    
				do i=1,nn 
					if(ystar.LT.y(i)) then !Checks if reflection lowered ANY y(i); 
											!ystar = value of highest vertex after reflection.
						l=l+1 				!l is number of vertices higher than the reflected one
					end if 
				end do					
				if (1.LT.l)  then   !The reflected vertex is lower than some others
					do i=1,n
						p(i,ihi)=pstar(i)   !The reflected vertex is now one of the nn vertices.
					end do
					y(ihi)=ystar			!y(ihi) = y-value of the reflected vertex
     
!            CONTRACTION ON THE Y(IHI) SIDE OF THE CENTROID.  i.e., proportional to [p(ihi) - pbar]
				else if (l .EQ. 0.0) then   !The reflected vertex is still highest, so try contraction without reflection
					do i=1,n
						p2star(i) = pbar(i) + ccoeff * ( p(i,ihi) - pbar(i) )
						if (p2star(i).EQ.0.0) then  !Slavin added to keep parameters > 0
							p2star(i) = pbar(i)*0.99 + ccoeff * (p(i,ihi) -pbar(i))
						end if
						if (p2star(i) .LT. 0.0) then    !Slavin added to keep parameters > 0
							p2star(i)=abs(p2star(i))    
						end if
					end do 		 
					y2star = fn_inout (p2star,FCO,t,dat,ylo)   !y2star is for contraction
					icount = icount + 1
!
!  Contract the whole simplex, IF the previous contraction reduced y2star
!
					if (y(ihi).LT.y2star) then     !Comparing with y(ihi) since p(i,ihi) was on high side of centroid
						do j=1,nn  
							do i=1,n
								p(i,j) = (p(i,j) +p(i,ilo) ) * 0.5  !contracts the simplex. 
																!Until Oct3/14 I had ERROR = p(1,ilo)!!
								xmin(i)=p(i,j)
								if (xmin(i).EQ.0.0) then   !Slavin added to keep parameters > 0
									xmin(i)=(p(i,j)*0.99 +p(1,ilo))*0.5
								end if
								if (xmin(i).LT.0.0)  then
									xmin(i)=abs(xmin(i))   !Slavin added to keep parameters > 0
								end if								
							end do 
							y(j)=fn_inout(xmin, FCO,t,dat,ylo) 
							icount=icount+1
						end do
print *,"line 623 xmin(i)=", xmin						
						ylo=y(1)
						ilo=1          
						do i=2,nn
							if(y(i).LT.ylo) then
								ylo=y(i)
								ilo=i
							end if
						end do
					cycle   !if y(ihi)>=y2star, the last contraction did not help.
							!"cycle" ignores all further statements in the current [inner 
           					 !while(1)] loop, and moves to the next iteration of the outer loop.
			!
!  Retain contraction.
!			
					else !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   
						do i=1,n
							p(i,ihi)=p2star(i)
						end do
						y(ihi)=y2star  !y(ihi) becomes the new ynewlo of the function at the lowest intercept
					end if   !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   		  		 
!	  
!            Contraction on the reflection side of the centroid. 
				else if (l.EQ.1) then  
					do i=1,n
						p2star(i)=pbar(i) + ccoeff*(pstar(i) - pbar(i))
						if (p2star(i).EQ.0.0) then   !Slavin added to keep parameters > 0
							p2star(i)=pbar(i)*0.99 + ccoeff * (pstar(i) - pbar(i))
						end if    
						if (p2star(i).LT.0.0) then  !Slavin added to keep parameters > 0
							p2star(i)=abs(p2star(i))  
						end if
					end do
							
					y2star=fn_inout(p2star,FCO,t,dat,ylo) 
					icount=icount+1 
print *,"line 659 icount=  ",icount	     
!  Retain reflection?  (I THINK this should be "Retain contraction?")
!
					if ( y2star.LE.ystar ) then    !retain reflection and continue 
						do i = 1 , n
							p(i,ihi) = p2star(i)
						end do
						y(ihi) = y2star   !If y2star.LE.ystar, why make y("ihi")=y2star?  Maybe ihi not always "high"?
											!See below, if (y(ihi).LT.ylo) then 
					else
						do i = 1 , n
							p(i,ihi) = pstar(i)
						end do
						y(ihi) = ystar
					end if
				end if  !Pairs with "if ( 1 < l )" above
			end if  !pairs with if from above,  if (ystar.LT.ylo)
!			do i = 1,n
!				bestpar(i) = p(i,ihi)  !This is a temporary setting so .NE.zero. Will get changed in the next section if improved.
!			end do
!
!  Check if YLO improved.		
			if ( y(ihi).LT.ylo ) then
				ylo = y(ihi)
				ilo = ihi
				if (ylo.LT.bestylo) then
					bestylo=ylo				!Added Oct 3 to trap best values.  This section is in ALL the trials.
					icountbest=icount		!ylo was not nec bestylo, if nelmin had been restarted.
				end if
				do i = 1,n
						bestpar(i) = p(i,ilo)  !Corrected from = p2star(i) Sept. 26, 2014
				end do
				print *," "
				print *,"line 692 icountbest =",icount, "newbest_ylo= ",ylo !Print best values.							
				print *,"width_aox= ",bestpar(1),"adis= ",bestpar(2)
			end if		
			
			jcount = jcount - 1 !Counting down from konvge.  When jcount=0, convergence is checked.  REMOVED SEP 29,2014 BC CONVERGENCE WEAK
			if (0 .LT. jcount) then   !If not ready to check for convergence  REMOVE THIS CHECK OCT 3,2014
				cycle  !"cycle" skips over the rest of the current while(1) loop, causing the next cycle around the loop to begin immediately.
			end if          

!  CHECK for convergence of the parameters, Oct4, 2014.  Gets here if jcount = 0

			jcount=konvge
			zconv = 0.0
			if (bestpar(3).LT.0) then !bestpar(3)=fi should always be > 0.  This avoids division by zero.
				cycle   !Start next cycle of the inner "do while" loop without checking for convergence, as zconv=NAN
			else
				do i = 1,n
					print *,"line 709 i= ",i, "bestpar(i)= ", bestpar(i), "  oldxmin(i)=", oldxmin(i)
					zconv = zconv+ abs(bestpar(i)-oldxmin(i))/bestpar(i) 
				end do		
			zconv=zconv/real(n)  !Is the average of the change in the normalized parameters, from the previous convergence check
			print *,"line 707  zconv= ", zconv
			if (zconv.LT.0.0001) then  !Changed to .LT.0.0001 to speed ending of program
					print *," "
					print *,' Convergence of parameters to < 0.01%'
					exit  !This breaks out of the inner "do while (1)" loop; program then checks for a minimum as below.
				end if
			end if
			do i = 1,n
				oldxmin(i)=bestpar(i)  !Redefines oldxmin in preparation for next convergence check, 
										!but this is konvge setps away. Yes, but it is the only way to avoid z=0.00.
			end do
        end do  !End of the "do while ( 1 )" for the inner loop 
		
print *, "line 726, test if only local minimum, unless kcount exceeded in which case return to main program"
!  Factorial tests to check that YNEWLO is a local minimum. If the test finds a nearby point which is BETTER 
!  than the computed optimum, a restart is performed; otherwise, nelmin ends. The step is "SMALL" with eps=0.001!
!
		do i = 1,n
			xmin(i) = p(i,ilo)
		end do

		ynewlo = y(ilo)

		if ( kcount.LT.icount ) then
			ifault = 2
			exit !Program exits current (outer) "do" loop. 
				 !Changed from "return" May 30, 2014, and agrees with Burkardt's Fortran-90 code
		end if

		ifault = 0

		do i = 1,n
			del = xmin(i) * 0.5d0  !changed to 0.5 from 10.0
			!Changed to this from step(i)*del.  Better than using "step" which could be MUCH too large or small 
							 !Steps away from the computed minimum an amount step(i)*eps 
	                         !where eps=0.001 & step(i)are original step values suggested by the user.
							 !Seems like a very small step away.  Maybe set eps larger, such as 0.1, or use larger original steps?
			xmin(i) = xmin(i) + del  !Increases all xmin(i) & checks for new ynewlo
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i))  !Slavin added to keep parameters > 0
			end if   
			z = fn_inout (xmin, FCO,t,dat,ylo)
			print *, "line 755 i=", i, "ylo at xmin(i) + del = ", z
			icount = icount + 1
			if ((ynewlo-z).GT. 0.0d0 ) then   !Exits do loop if an improvement in ynewlo
				ifault = 0	!If ifault .EQ. 0 then retains new xmin(i) & "exits" at line ~838. 
				exit    
			end if
	  
			xmin(i) = xmin(i) - del - del  !Decreases all xmin(i) & checks for new ynewlo.
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i))  !Slavin added to keep parameters > 0
			end if   
			z = fn_inout ( xmin, FCO,t,dat,ylo)
			print *, "line 767 i=", i, "ylo at xmin(i) - del = ", z
			icount = icount + 1 
			if ((ynewlo-z).GT.0.d0 ) then   !Changed Jan 6, 2016. Exits do loop if improvement in ynewlo
				ifault = 0	!If ifault .EQ. 0 then retains new xmin(i) & "exits" at line ~838.
				exit
			end if
			
			xmin(i) = xmin(i) + del	!Returns xmin(i) to its initial values
		end do  !Ends check if only local minimum.
		
		if ( ifault.EQ.0 ) then  !That is, if the new values for xmin did not give a lower ynewlo
			exit    !Changed back to exit Sep30,2014. This ends the initial do loop (line 969) and 
						!jumps over the "Restart" below, to the final "return".
					  !"When a RETURN statement is executed in a subroutine subprogram, control 
					  !is transferred to the first executable statement following the CALL statement that 
					  !invoked the subroutine"
		end if
	
!
!   Restart the procedure.
!
print *,"line 788 of nelmin, Restart the procedure."
		do i = 1 , n
			start(i) = xmin(i)  !Replaces the original suggestions for the parameters with the new xmin(i)
			oldxmin(i)=xmin(i)
		end do
		del = eps    !del=1.0d0 again
		numres = numres + 1
	end do  !  Ends the "Initial or restarted loop".  Ends "do while (1)" and leads to end of nelmin.

	 !Added this "print" section Jun 30, 2014, to capture best fit for main program
	do i = 1,n
		xmin(i)=bestpar(i)
	end do
	print *," "
	ynewlo=bestylo
	print *,"line 803 icount_max=", icount-2,   "  icountbest =",icountbest, "  ynewlo_best= ",bestylo !Print best values.
				print *,"width_aox= ",xmin(1),"adis= ",xmin(2)
    return   !Returns control to calling program.
 end subroutine nelmin_inout !Defines the end of the subroutine code
 
 subroutine m_t_sim_inout(newpar, FCO, t, dat, sim,Noxide,Totdiss, ynewlo)  
	!Duplicates fn_inout, using the optimized parameters, plus creates Noxide & Totdiss for output files
	!INPUT :n, par, FCO, t, dat
	!OUTPUT :  sim, Natdis1(i) = areal density of atoms in sample at time step i.
	!dat(i) = data file for total O atoms/m**2 in film at time step i.
	!newpar= No. of adjustable fitting parameters
USE   Constants
	
	IMPLICIT none 
	INTEGER :: i

	DOUBLE PRECISION :: newpar(npar),t(nfit),&
		dat(nfit), sim(nfit),FCO, &
		Noxide(nfit),Totdiss(nfit),sumsq,ylo,&
		rh,perim,theta,&
		width_aox,adis,vel,loss1,loss2,&
		ynewlo,phi,barearea,Ntot_oxide

		!Noxide(i) = areal density of O atoms left in oxide at ith time step
		!Totdiss(i) = total areal density of dissolved O atoms at ith time step
			!Therefore, areal density of dissolved O atoms in top layer at ith time step = Totdiss(i)/maxL
		
		!parameters
		width_aox=newpar(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=newpar(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2
!		oxdens=newpar(3) !oxide density in Atoms/m^2

	print *," "
	print *, "NEW fn_inout "
	print *,"line 837 width_aox= ", width_aox, "adis= ", adis
	
	!INITIALIZATION OF VALUES	
		!Nat_old & Nat_new refer to the current i-step value only
	sim(1)=Ntotmax
	Noxide(1)=oxdens*(ahex-3.0d0*pi*r0**2)/ahex  ! Normalize to unit cell area. Units: atoms/m^2 * m^2/m^2 = atoms/m^2 
		!Noxide(i) = areal av of O atoms/m^2 after t(i).
	Totdiss(1)=Ntotmax - Noxide(1)
	vel=FCO*width_aox/oxdens
	
	! Start scavenging 
	do i=2,nfit  !Starts at i=2 bc. i=1 is t(i)=0.
			rh=r0+vel*t(i)   !r0 in units of Rc; vel in units of Rc/s
		if (rh.LE.Rc) then
			perim=6.0d0*pi*rh			!3 holes * 2 pi rh; units of Rc
			barearea=3.0d0*pi*rh**2		!3 holes * pi *rh^2; units of Rc^2
		else if (rh.GT.Rc .AND. rh.LT.Rc/COS(pi/6.0d0)) then 
			phi=pi/6.0d0 - ACOS(Rc/rh)
			perim=36*rh*phi   !36=6 scallops * 3 sides * 2*rh*phi; units of Rc
			theta=2.0d0*ACOS(Rc/rh)  !theta= angle subtending the "lens" of 2 intersecting circles at a circle centre
			barearea = 3.0d0*pi*rh**2 -3.0d0*rh**2*(theta-SIN(theta))  !units of Rc^2
					!Check. If rh=Rc, theta=0. barearea= 3*pi*rh^2 as before coalescence 
		else if (rh.GE.Rc/cos(pi/6.0d0)) then   !After the scallop is gone
			perim=0.d0
			barearea=ahex
		end if

		!CALCULATE LOSS FROM oxide 
			! loss1 = loss of O atoms from oxide in time dt 
		loss1=dt*oxdens*perim*vel/ahex 
		   !in atoms/m2 in dt. Equals dt*(oxide area scavenged)/s *oxdens/ahex.  Units [(atoms lost)/m^2]						

		!CALCULATE LOSS FROM DISSOLVED O in LAYER1 which is top layer for dissolved, but below the oxide layer
		   loss2=dt*FCO*(barearea/ahex)*adis*Totdiss(i-1)/(real(maxL)*NAu)	
			!Equals dt*FCO*Pr(CO lands in barearea)*Pr(CO that hits a dissolved O makes CO2 )
			!	*Pr(hits a dissolved O).  Totdiss(i)/maxL =areal density of dissolved O in each layer of selvedge.
			!units [O atoms lost/m^2]. adis includes any effect of CO residency time on bare Au  

		sim(i)=sim(i-1) - loss1 - loss2
		Noxide(i)= Noxide(i-1)-loss1  !NO  Noxide(1) is in atoms/m^2. For i>1, is in units of Rc?
		if (Noxide(i).LT.0.0d0) then 
			Noxide(i)=0.0d0
		end if
		Totdiss(i)=Totdiss(i-1) - loss2
		if (Totdiss(i).LT.0.0d0) then 
			Totdiss(i)=0.0d0
		end if		
	end do

	!calculate sum of differences squared
	sumsq=0.0d0
	do i=1,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do	

	ynewlo=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)
								 !should be about 0.01 for a 1% fit to the data for m(t)
print *, "line 894 ynewlo= ",ynewlo, "nfit= ",nfit, "Ntotmax= ", Ntotmax
	return   !Returns control to calling program.
end subroutine  !Defines the end of the subroutine code



==> anc/D_3-parameter_CO_scavenging_fit.f90 <==
!COscav3_all_selvdens1f_hexE.f90  by A.J. Slavin, July 28, 2017. Annotated for PAPER. 
!COscav= CO scavenging, "3"=no. of fitted parameters, "all"= scavenge O in oxide + dissolved, 
!"selv"=assumes the dissolved O is restricted to a selvedge near surface, here maxL=10 Au(111) layers thick,
!"dens"=used an areal density of O atoms in oxide of "oxdens"=0.3125NAu from Shi & Stampfl,
!"1f"= a single O-atom jump frequency is used, "hex"=grid assumed for the holes in the oxide, "E"=program version. 
!Fits a time-step out-diffusion model to the CO scavenging of the oxide AND dissolved O from Au, 
!using the Nelder-Mead Simplex optimization routine.
!Fits entire CO-scavenging curve, with assumptions:
!(1) scavenging of oxide occurs only in a, "access ring" of "width"=vel*tau, adjacent to the periphery of a "hole". 
!where vel=CO velocity on surface and tau=CO residency time on the clean Au surface,
!(2) the "hole" boundary expands with a constant velocity "vel", 
!(3) fi1=jump frequency of dissolved O between Au(11) layers.

!The fitting parameters, are W_aox=width*aox and 
!  adisA, the probability that a CO hitting a dissolved O scavenges it.
!Noxide(i),Ndis(i) = atoms/m^2 in oxide, or dissolved, after time t(i); ie, total areal density = Noxide + Ndis.
!vel=velocity outwards of hole perimeter from CO scavenging, in an "access ring" of width=vel*tau 
!Area scavenged from unit cell per s = ("oxide hole" perimeter)*vel [m^2/s] where perim is total for cell.
!Therefore, oxide O atoms scavenged/s from unit cell per s
!     = perim*vel*oxdens  [m* m/s *O atoms/m^2 = O atoms/s] 
!  CALCULATE loss1 for oxide.
!Therefore, in time dt, loss1 = Noxide(i)-Noxide(i-1) = perim*vel*oxdens*dt/ahex [O atoms/m^2]  	(1)
!Also loss1 = dt*FCO*width*perim(t)*aox/ahex 														(2)
!    By definition of "width", all atoms in the access ring of area width*perim reach the perimeter, 
!	and aox=Pr(CO makes CO2 which desorbs, once the CO reaches periphery)
!Equate (1) & (2): vel=FCO*width*aox/oxdens. 														(3)
!Sub vel into (1): loss1 = dt*FCO*perim*width*aox/ahex       THIS IS INDEPENDENT OF OXDENS.			(4)

!  CALCULATE loss2 for dissolved O.
!The loss of O atoms in dt from dissolved O is
!loss2 = dt*FCO*(barearea/ahex)*adisA*Totdiss(i-1)/real(maxL)	  maxL=no of Au layers in the selvedge. Here, maxL=10.										(5) 
!		Above, adis=Pr(CO landing on barearea and contacting a dissolved O, scavenges it.) 
!	Unknown constants in (4) and (5) are width_aox=width*aox  and adis, but also need vel, from (3), to get perim.
!IE., Use width_aox=width*aox and adis as 2 fitting parameters. If also use vel OR oxdens as a fit par,
! then by (3) width*aox and vel (or oxdens) are undefined within an unknown constant multiplier. 
!Therefore, USE oxdens=0.3125 ML = 0.3125*NAu atoms/m^2, FROM Shi& Stampfl PRB 2007

!Some definitions below. For other definitions: See program when a variable is first used.
!To monitor progress, and to save output if program crashes or terminates from kcount, the program uses "print *"
!to print to an "output" file that must be requested at run time. 
!It prints: icount=(current iteration no.), the current values of fitting parameters, and fn_inout=the current value 
!of yrms. It also flags the best value of yrms to date as "newbest_ylo".
!
!kcount=max no. of iterations to be tried.  Checks for convergence every konvge iterations.
!The program terminates at a convergence check when 
!zconv=(average of the change in the parameters, normalized by their previous values)
! has changed less than 0.01% from the previous best value.
!
!To run, the working directory must contain the data file as datafile.txt, and this fortran program.
!Output files are created for the starting values, the experimental parameters (sample temp. Ts, gas pressure PO2 
!and chamber temperature Tch. Tch is used as the gas temperature. Ntotmax is the starting value measured for m(t),
!the no. of O atoms absorbed per m^2/s. 
!nfit is the no. of data points in the experimental uptake file. maxL = no. of Au(111) layers in the Au selvedge
!"suffix" contains information included in the output filenames.
!Output Files: "fixed" contains Ts,Tch,PO2,Ntotmax,nfit 
!		: "fitted" contains width_aox, adis, oxdens, ynewlo=best yrms, icount_max=the final iteration count, 
!			kcount, numres, and ifault; latter two are defined in subroutine nelmin.

!       :!Noxide(i), Ndis(i)) = areal density of oxide or dissolved O atoms in after ith time step
!subroutine:  nelmin adjusts fitting parameters to minimize fn_inout = {sqrt[sum(dat(i)-sim(i))^2]/nfit}/Ntotmax
!subroutine: t_sim contains the final best fit, "sim(t)", to m(t), using the best fitting parameters from Nelmin 
!Functions: fn_inout is the function to be minimized

!INPUT for each datafile analyzed:
 !line 128, "suffix"=Input code suffix: e.g. Used to label the output files re the run_name and the fit used.
 !line 131-133, starting values for fitting parameters
 !line 150-151, values of Ts (sample) and P(O2).

 
MODULE  Constants
	IMPLICIT  NONE
	INTEGER, PARAMETER :: nfit=547,npar=3,maxL=10,konvge=1000, kcount=600,&  
						nskipOP=nint(1.0e3)  
	!nfit=no. of data points in experimental file
	!npar = No. of adjustable fitting parameters
	!konvge=frequency of convergence checks
	!kcount = Maximum no. of function evaluations.  Program breaks if icount > kcount.
	!nskipOP is the number of points to skip between each entry in the output file t_Natox_Totdis_Natsim.txt
	!and Natdis(i,j).txt, just to reduce the file size. 
	!   Totdis= total dissolved O; Natdis(i,j)=density of dissolved O atoms in layer j at time step i. 

	DOUBLE PRECISION, PARAMETER :: Ntotmax=3.2641d+19,NAu = 1.39d+19,&
			oxdens=0.3125*NAu,&
			dt=2.0d0, Rc=1.0d0, alpha= 0.0001d0, r0=alpha*Rc,&
			pi=3.14159d0,ahex=12.0d0*Rc**2*SIN(pi/3.d0),&    != 12*Rc^2*rt(3)/2 
			delt=1.0d-3,dt_delt=dt/delt 
				!Ntotmax=max density of O atoms measured before scavenging.
				!NAu = 1.39d19 taken as max occupancy of oxygen in the bulk				
				!oxdens=0.3125*NAu= O atom density in the oxide, from Shi & Stampfl, PRB 2007.
				!dt=time interval between datafile points
				!delt=time step betwen iterations. Require delt*fi1 < 0.2 so the steps are "incremental".
				!Rc=1 = radius of a hole at coalescence (makes length units of Rc, & area units of Rc^2
				!r0= Radius if initial hole, in terms of Rc
				!ahex=12*Rc**2*SIN(pi/3.d0)  !=area of the hexagonal "unit cell". It contains 3 full circles and 
				!     6 scallops. A "scallop" is the "triangular" region left when 3 circular holes overlap
END MODULE  Constants

program COscav3_all_selvdens1f_hexd
	USE Constants	
	
	IMPLICIT NONE
!	DOUBLE PRECISION, PARAMETER ::
	INTEGER :: i,j,nfit1,icount,ifault,numres,&
		counti,countf,count_rate,nOP

	DOUBLE PRECISION :: dtime,Ts,PCO,FCO,nCO,Tch, &
	   mass,velgas,kb,Tsk,Tck, &
	   start(npar),par(npar),step(npar),t(nfit),dat(nfit), & !No. data points <1000	   
	   tOP(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
	   Natox(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
	   Totdis(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
	   Natdis(2000,nint(real(nfit)*dt_delt/real(nskipOP))+1),&
	   Natsim(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
	   sim(nfit),& 
	   parf(npar),xmin(npar),reqmin,fi1, &
	   ynewlo,width_aox,adis,vel,Ntot_oxide,fn_inout
	CHARACTER(40) :: suffix,filename  
	CHARACTER(100):: formatA	
	CHARACTER(13) :: datafile
	
	call system_clock(counti,count_rate)   !Starts clock to measure computation time

	!Max no. of readings expected in a datafile m(t) = 65000, the Excel limit

	!INFO SET FOR EACH RUN.  NB Jul25A should duplicate Jul04F
	suffix="Sep15A_17_COscav3_all_selvdens1f_hexD_maxL10_52.2_Jul28_16"  !Typical name for output files
print *, "line 127  ", suffix
!                      		aox	  adis		  fi1 
!pars from OP Aug09B	    1.245E-04	7.716E-22	1.959E+01
	parf(1)=1.245E-04		!start value width_aox
	parf(2)=1.07d-02		!start value adis = probability that a CO molecule scavenges a dissolved O atom
	parf(3)=1.959E+01	 		!jump frequency  
		!Require fi1*delt .LE. 0.15   
	!	NAu = 1.39e19 (Au (111) surface concentration )

	if (parf(3)*delt.GT.0.2d0) then     !fi1*delt = 2.0d+1 * 1d-3 =0.02 Checks that delt gives "incremental" change
		print *,"fi1*delt.GT.0.2,  stop"
		stop
	end if
	ynewlo=0.0d0		!Initialization

	start=parf
	step =0.1d0*parf  !step is the change in parf used to create the Simplex in Nelmin
	
	t=0.0d0 !Initialization: t(i) represents time
	dat=0.0d0 !dat(i) represents data at time t
	
	!info for Jul28, 2016
	Ts=52.2 !sample temperature in Celsius
	PCO=2.5d-5 !1st pressure in torr	

	TsK=273.15+Ts !temperature in Kelvin of sample
	mass=28*1.67d-27 !mass of a CO molecule
	kb=1.381d-23 !Boltzmann's constant
	Tch=26.d0 !chamber temperature = temp of O2 molecule in chamber

	reqmin=1.0e-2  !Was in the original Nelmin subroutine, but zconv is used now. 
			!Nelmin still uses reqmin in the CALL, BUT is not used! 
			!Terminating limit compared reqmin to [sum(y(i)-yav)**2]*n, over the n vertices of the Simplex,
			!where y(i)=sum[sim(i)-dat(i)]**2/(datamax**2 * nfit) ~ 0.01**2~10**-4 for a 1% fit, at each point.		
			
	TcK=273.15+Tch  !temperature in Kelvin of O atom when it enters chamber
	velgas=sqrt((8*kB*TcK)/(3.14*mass)) !average velocity of a gas atom
	nCO=PCO*133.3/(kb*TcK) !number density of O2 atoms at pressure PCO.  133.3 converts torr to pascals
	FCO=nCO*velgas/4.0 !F is the flux density of CO at the Ag surface at pressure PCO, from kinetic theory of gases

	print *,"PCO=",PCO, "  nCO = ",nCO,"  velgas=",velgas,  "FCO = ",FCO, "dt= ", dt

	!Create a datafile to read; eg, datafile1.txt
			filename="datafile.txt"
print *,"171 filename= ",filename
			open(unit=1, file=filename)  ! Loads datafile(i).dat; i.e., m(t).
			do i=1,nfit
				read(1,*) t(i),dat(i) !Reads datafile(i) into x and y.
			end do			
			close(1)

!NB. To bypass the fitting and create a file of t, sim(t) for the input parameters, "comment out" lines 171 to 179.			
	!CALL TO START NELMIN, the simplex minimization of rsqr1.  y2 is the final simulated m(t).
	call nelmin_inout (npar,start, FCO, reqmin, step,&
			t, dat, xmin, ynewlo, icount, numres, ifault)
	print *,"line 182   Return to main program from nelmin"
	call system_clock(countf)
	do i=1,npar
	   parf(i)=xmin(i)  !xmin(i) = final values of fitting parameters from nelmin
	end do

		width_aox=parf(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=parf(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2
		fi1=parf(3) !inter-layer jump frequency

print *, "line 192 par(i)",parf

	! Call subroutine to recalculate the simulated m(t) with the final fitting parameters, xmin.  
	! This is needed to plot the measured and fitted curves together to evaluate goodness of fit by eye.
	! Note that nelmin MINIMIZES fn_inout, so the value returned for ynewlo = fn_inout.	

	call m_t_sim_inout(parf, FCO, t, dat, sim,nOP,tOP,&
						Natox,Totdis,Natsim,Natdis, ynewlo) 
		!Natox = amount of oxide left
		!Totdis=Total dissolved O
		!Natsim= total oxygen left in sample
		!Natdis(j,k)=!Amount of dissolved O in layer j at OP time i4
		!nOP= no. of points in output files
		
	print *,"line 206   Return to main program from m_t_sim_inout. ynewlo= ", ynewlo
	call system_clock(countf)
	dtime=REAL(countf-counti)/REAL(count_rate)
	print *,"line 209  time at return to main program from m_t_sim_inout = ",dtime

	width_aox=parf(1) 	!vCO*tau * probability that a CO molecule that hits O atom in oxide removes it
	adis=parf(2) 	!probability that a CO molecule lands close to a dissolved O atom & removes it as CO2
	fi1=parf(3) !Inter-layer jump frequency

print *,"line 215 nOP= ",nOP, "tOP= ",tOP(2)	
	!Write file of the fixed input data.
		open(unit=1,file='fixed'//'_'//trim(suffix)//'.txt')
		write(1,*) "Ts=",Ts,"Tch =",Tch, &
		"PCO=",PCO,	" Ntotmax=",Ntotmax, "NAu= ",NAu,&
		"   nfit =",nfit
		close(1)
	
		!Write files for t(i), sim(i), as function of time i.  
	nfit1=size(sim)   !This will allow for size(sim) < size(dat) when sim(i) created in m_t_sim_inout
	open(unit=1,file='t_sim_'//trim(suffix)//'.txt')
		do i=1,nfit1
			write(1,'(F15.0,E15.6)') t(i), sim(i) 
		end do
	close (1)
	
		!Write files for tOP, Natox, Totdis, Natsim as function of output time tOP.  
	open(unit=1,file='t_Natox_Totdis_Natsim'//trim(suffix)//'.txt')
		do i=1,nOP		
			write(1,'(E15.6,E15.6,E15.6,E15.6)') tOP(i), Natox(i), Totdis(i) ,Natsim(i)	
		end do
	close (1)

		!Write file of Natdis(j,i) as function of time step.	
	open(unit=1,file='Natdis(j,i)_'//trim(suffix)//'.txt')  
		do i=1,nOP
			write(1,'(<maxL>E11.4)') (Natdis(j,i), j=1,maxL)  !Each execution of a "write" writes to a single line in the file
		end do  
	close(1)
	
	!Write file of the fitted parameters.   !trim( ) removes blanks from the "character(20)" designation	 
	open(unit=2,file='fitted'//'_'//trim(suffix)//'.txt')  
	formatA="(a6,2x,F6.1,a1,&
			/,3(a,ES11.3,2x),&
			/,a,ES11.3,2x,a,I5,2x,&
			/,2(a,ES11.3,2x),&
			/,3(a,I5,2x))"                     
		!2x = insert 2 blanks. "a" = string variable.			
	write(2,formatA) "Temp= ",Ts,'C', &
     	"width_aox= ",width_aox, "adis= ",adis,"fi1= ",fi1,&
		"Ntotmax= ",Ntotmax,"maxL= ",maxL,&
		"dt= ",dt,"ynewlo= ",ynewlo, &
		"icount_max= ", kcount,	"numres= ",numres, "ifault= ", ifault
	close(2)	

end program COscav3_all_selvdens1f_hexD

			
DOUBLE PRECISION FUNCTION fn_inout(newpar, FCO,t,dat,ylo)
	!Simulates atom/m**2 for O in Au, and calculates y=sum((data-simulated)**2.
	!Output: fn_inout=sqrt{sum[data(i)-simulation(i))**2]/nfit]}/Ntotmax, Ntotmax = max value of data(i).
	!newpar= No. of adjustable fitting parameters
	
USE Constants	

	IMPLICIT none 
	INTEGER :: i,i1,j,iskip

	DOUBLE PRECISION :: newpar(npar),t(nfit),&
		dat(nfit), sim(nfit),FCO,sim_new,sim_old, &
		Noxide_old,Noxide_new,Ndis_old(2000),Ndis_new(2000),&
		sumsq,rh,phi,&
		perim,theta,width_aox,adis,fi1,vel,loss1,loss2,&
		ylo,barearea

		!parameters
		width_aox=newpar(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=newpar(2) 	!probability that a CO molecule that "hits" a dissolved O atom removes it as CO2
		fi1=newpar(3) !interlayer jump frequency

	print *," "
	print *, "NEW fn_inout "
	print *,"line 287 width_aox= ", width_aox, "adis= ", adis, "fi1= ",fi1

	!INITIALIZATION OF VALUES	
		!Nat_new refers to the current i-step value, Nat_old is the previous value.
	sim(1)=Ntotmax
	sim_new=Ntotmax
	Noxide_new=oxdens*(ahex-3.0d0*pi*r0**2)/ahex  ! Normalize to unit cell area. Units: atoms/m^2 * m^2/m^2 = atoms/m^2 
		!Noxide(i) = areal av of O atoms/m^2 after t(i).
	Ndis_new =(Ntotmax-oxdens)/real(maxL)
	vel=FCO*width_aox/oxdens
	print *,"line 297 vel= ",vel
	
	! Start scavenging 
	do i=2,nint(real(nfit)*dt_delt)  !Starts at i=2 bc. i=1 is t(i)=0.
			!Reset all "new" to "old"
		sim_old=sim_new
		Noxide_old=Noxide_new
		do j=1,maxL
			Ndis_old(j)=Ndis_new(j)
		end do	
			rh=r0+vel*real(i-1)*delt   !r0 in units of Rc; vel in units of Rc/s
		if (rh.LE.Rc) then   !Before holes in oxide colaesce
			perim=6.0d0*pi*rh			!3 holes * 2 pi rh; units of Rc
			barearea=3.0d0*pi*rh**2		!3 holes * pi *rh^2; units of Rc^2
		else if (rh.GT.Rc .AND. rh.LT.Rc/COS(pi/6.0d0)) then !After oxide holes coalesce, but before scallops gone.
			phi=pi/6.0d0 - ACOS(Rc/rh)
			perim=36*rh*phi   !36=6 scallops * 3 sides * 2*rh*phi; units of Rc
			theta=2.0d0*ACOS(Rc/rh)  !theta= angle subtending the "lens" of 2 intersecting circles at a circle centre
			barearea = 3.0d0*pi*rh**2 -3.0d0*rh**2*(theta-SIN(theta))  !units of Rc^2
					!Check. If rh=Rc, theta=0. barearea= 3*pi*rh^2 as before coalescence 
		else if (rh.GE.Rc/cos(pi/6.0d0)) then   !After scallops gone
			perim=0.d0
			barearea=ahex
		end if

		!CALCULATE FOR oxide 
			! loss1 = loss of O atoms from oxide in time delt 
		loss1=delt*oxdens*perim*vel/ahex 
		   !in atoms/m2 in dt. Equals delt*(oxide area scavenged)/s * oxdens /ahex.   units [(atoms lost)/m^2]		
		Noxide_new=Noxide_old - loss1
		if (Noxide_new.LE.0.d0) then  !Prevents Natdis_new from going negative. NB Nat_new(j>1) can still be >0.
			Noxide_new=0.d0
		end if		

		!CALCULATE loss for dissolved O in LAYER1 which is top layer for dissolved, but below the oxide layer
		loss2=delt*FCO*(barearea/ahex)*adis*Ndis_old(1)/NAu !adis includes effects of CO residency time	
			!Equals delt*FCO*Pr(CO lands in barearea)*Pr(CO makes CO2, per O in selvedge)
			!	*(dissolved O density in selvedge)
			!units [O atoms lost/m^2]
		sim_new=sim_old-loss1-loss2		
		Ndis_new(1)=Ndis_old(1) -loss2 &
				+ delt*fi1*(Ndis_old(2)&    !Assumes dissolve O diffuses rapidly laterally, so concentr'n is uniform.
				- Ndis_old(1))  !Diffusion from layer 1 to 2.
			!For Ndis_new(1), one might expect that occupancy of adjacent layers would impede diffusion between 
			!layers, but these terms cancel out with a single jump frequency
		if (Ndis_new(1).LE.0.d0) then  !Prevents Natdis_new from going negative. NB Nat_new(j>1) can still be >0.
			Ndis_new(1)=0.d0
		end if
		if (sim_new.GT.0) then    
				!Prevents sim_new or Natdis_new from going negative, & don't calculate Nat_dis when sim=0.
				
			!Next section calculates O atom density in each layer below surface at time step i
			do j=2,maxL-1  !steps through layers >2. NB goes to maxL bc oxide is "layer 1".  
						!Increases by one layer for each time step.
				Ndis_new(j) = Ndis_old(j) &
					+ delt*fi1* (Ndis_old(j-1)+Ndis_old(j+1)&
					            -2.0*Ndis_old(j))
			end do
			
			!Next line calculates O atom density in last (maximum) layer.
			if (maxL.GT.1) then  !This prevents setting Ndis_new(maxL)=Ndis_old(maxL) in the case maxL=1
				Ndis_new(maxL)=Ndis_old(maxL) &
						+ delt*fi1*(Ndis_old(maxL-1)- Ndis_old(maxL))
			end if				
		else 
			sim_new=0.0d0 !Prevents sim from going negative
		end if				

		!Next section skips every dt_delt calc'ns for sim_new, for O/P, to give no. sim points = no. data points
		iskip=mod(i,nint(dt_delt)) !iskip = 0 when i = dt_delt, 2*dt_delt, 3*dt_delt, ...,nfit*dt_delt)
		if (iskip.EQ.0) then
			i1=i/nint(dt_delt)  !dt_delt=2e4. Thus, for i=1 to 2e4 -1, iskip.NE.0. For i=2e4, iskip=0 & i1=2
			if (i1.LE.nfit) then 
				sim(i1)=sim_new
			end if
		end if		
	end do   !Ends "do loop" 1=1,nint(real(nfit)/delt)	

	!calculate sum of differences squared
	sumsq=0.0d0
	do i=1,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do	
	fn_inout=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)
								 !should be about 0.01 for a 1% fit to the data for m(t)
print *,"line 382 fn_inout=",fn_inout
	if (fn_inout.LT.ylo) then
		print *," "
		print *,"**** New best fn_inout: ",fn_inout
		print *,"width_aox= ",width_aox, "adis= ", adis,"fi1= ",fi1
	end if
print *," "
	RETURN
END FUNCTION fn_inout

SUBROUTINE nelmin_inout (n,start, FCO,reqmin, step,&
			t, dat, xmin, ynewlo, icount, numres, ifault)

!	  INPUT:n, start, FCO, nfit, reqmin, step, t, dat
!	  OUTPUT: xmin, ynewlo, icount, numres, ifault
!
! 
!    ALGORITHM AS 47 APPLIED STATISTICS (J.R.STATIST. SOC), (1971) VOL.20,  N0.3 
! 
!	 THE NELDER-MEAD SIMPLEX MINIMISATION PROCEDURE, as modified by A. Slavin, May 2014 
! 
! 
!       PURPOSE :: TO FIND THE MINIMUM VALUE OF A USER-SPECIFIED 
!       FUNCTION. 
! 
!	METHOD: Consider a function of two parameters (a,b), that you are trying to minimize, plotted in a space 
! 	defined by two perpendicular axes of the possible parameter values. The function forms a surface 
!   in this space. Choose any 3 sets of values for a & b. These will define 3 points on the function surface.
!	The triangle connecting these 3 points is a "simplex", where the intersections of the simplex with the 
!	function surface occur at the values selected for a & b. The method finds the intersection which is lowest
! 	and adjusts the other 2 points by a reflection through the centroid of the simplex, etc. If one of these 
!	new points has a lower function value than the previous low, then the other two points are adjusted, etc.
! 	In this code, "ilo" denotes the intersection which is currently the lowest.
! 
!    FORMAL PARAMETERS::
!    INPUT:
!    n     :integer: the number of variables over which we are minimising 
!    start(n) : real, array contains the coordinates of the starting point
!               
!	 nfit :integer : the no. of points in the data file to be fit
!    reqmin :real: the terminating limit for the variance of function values
!    step(n) :real array: locates the initial vertices of the simplex as "step" away from the start values.
!            :Also, once a minimum is found, the check for a nearby minimum is done at xmin +/- eps*step = 0.001*step.  Why not at +/- xmin(i)*0.1?
!			 : Choose step ~0.5*start  (Oct 5, 2014)
!    konvge :integer:the convergence check is carried out every 
!                   : konvge iterations. jcount counts down from konvge
!    kcount :input  :maximum number of function evaluations. icount counts up to kcount
!                   :output function evaluations performed + 10,000 
!                   :times number of restarts.  negative icount value 
!                   :identifies input parameter fault(s).    
!    t :array, time values of the datafile & simulations
!    dat  :array, data values of the datafile

!    output:
!    xmin(n) : real, array contains the coordinates of the estimated minimum. 
!    ynewlo : real: the minimum value of the function.  
!             Here, this is fn_inout=sqrt[sum(data(i)-fit(i))**2/(Ntotmax*(no. data points))~ 0.01 for a good fit
!    numres :integer, the number of restarts
!    ifault: integer, error indicator 
!          : 0, no errors detected
!          : 1, n or konvge has an illegal value
!          : 2, iteration terminated because kcount was exceeded without CONVERGENCE 
!
!	 Internal variables:
!	 icount :integer, the number of function evaluations.  Execution stops at icount=kcount
!	 jcount :integer, a count-down parameter starting at konvge. Function evaluated at jcount=negative.
!	 n= No. of adjustable fitting parameters, 
!
!      ALL VARIABLES AND ARRAYS ARE TO BE DECLARED IN THE CALLING 
!      PROGRAM AS DOUBLE PRE!ISION. 
! 
!       AUXILIARY ALGORITHM :: THE DOUBLE PRECISION FUNCTION 
!        SUBPROGRAM fn_inout(A) CALCULATES THE FUNCTION VALUE AT POINT A. 
!        A IS DOUBLE PRECISION WITH N ELEMENTS.  
! 
!      REFERENCE :: NELDER*J.A* AND MEAD.R.(1965). A SIMPLEX METHOD 
!      FOR FUNCTION MINIMIZATION. COMPUTER J. VOL.7, 308-313 
! ************************************************************************
USE   Constants

	  IMPLICIT none
	  INTEGER :: n,nn,icount,icountbest,jcount,ifault,&
		numres,i,j,ihi,ilo,l
	  DOUBLE PRECISION :: start(n),xmin(n),oldxmin(n),ynewlo,reqmin,step(n),&
        step1(n),p(n,n+1),pstar(n),p2star(n),pbar(n),y(n+1),&
        dn,dnn,z,sum,ylo,rcoeff,ystar,ecoeff,y2star,ccoeff,ynewhi,zconv, &
        del,t(nfit),dat(nfit),fn_inout,rq,x2,eps,bestpar(n),bestylo,FCO	      

!        REFLECTION,EXTENSION AND CONTRACTION COEFFICIENTS. 
  	xmin=0.0d0
	oldxmin=0.0d0
	ynewlo=0.0d0
	icount=0
	numres=0
	bestylo=100.d0
	bestpar=0.0d0
!  Variables which are not explicitly  initialized are set to 0,

	rcoeff = 1.0d0
	ecoeff = 2.0d0
	ccoeff = 5.0d-1
	eps = 1.0d-3

!        VALIDITY CHECKS ON INPUT PARAMETERS n, reqmin, kcoun & icount 
!        
    if(reqmin.LE.0.0d0) then 
	  ifault=1
	  return
    end if

    if(n.LT.1) then
	    ifault=1   
		return
    end if

    if (konvge.LT.1) then 
	    ifault=1
		return
    end if          
    
       jcount=konvge 
       dn=dfloat(n) 
       nn=n+1 
       dnn=dfloat(nn) 
       del=1.0d0
       rq=reqmin*dn 
   
!       CONSTRUCTION OF INITIAL SIMPLEX  OR RESTARTED LOOP
	do while (1)		!Start of outer "do while" loop. This was line 1001 in original Fortran program.  
						!Loops until is forced to "exit" or "return". 
	     do i=1,n
		   if (start(i).LT.0.d0) then   !added jan 12 to keep parameters >=0.
		     start(i)=abs(start(i))  
	       end if
           p(i,nn)=start(i)   !p(i,j) is the current ith parameter value, at the jth simplex intercept.
         end do

print *, "line 519 start =", start	   
	     y(nn)=fn_inout(start, FCO,t,dat,ylo)   !First call to fn_inout 
print *, "line 521 after return to nelmin from FIRST fn_inout "
	     icount = icount +1
	     do j=1,n 
		   x2= start(j)
	       start(j)=start(j)+step(j)*del
	       if (start(j).eq.0.0) then   !Slavin added to keep parameters > 0
	         start(j)=start(j) + step(j)* del*0.99
	       end if
           if (start(j) .LT. 0.0) then
	         start(j)=abs(start(j))  !!Slavin added to keep parameters > 0
	       end if 
	       do i=1,n 
             p(i,j)=start(i) 
	       end do
           y(j)=fn_inout(start, FCO,t,dat,ylo) 
	       icount = icount +1
		   start(j) = x2
         end do

!      SIMPLEX CONSTRUCTION COMPLETE 
! 
!      Find highest and lowest y values. ynewhi = y(ihi) is the function value at 
!      the vertex of the simplex which is the highest, and "ilo" the lowest. 
! 
	     ylo=y(1)
	     ilo=1

	     do i=2,nn   !Looks for a vertex lower than #1.
		   if (y(i).LT.ylo) then  
	         ylo=y(i) 
	         ilo=i
           end if
	     end do
 print *,"line 554 Simplex construction complete, ynewlo =  ",ylo
!     Inner loop
        do while (1)   !This was about line 1000 in the original Fortran program.  Executes until "return" etc. 
		   if (kcount.le.icount) then  !Terminates the current DO loop. Then exits nelmin IF fault=2, otherwise restarts.
					!Note that ifault is set to default to 2 in code near end, so it is not nec to set ifault=2 here.
             exit 
		   end if
           ynewhi=y(1)
           ihi=1   !Arbitrary choise of one vertex, to start the search for the highest vertex.
 
            do i=2,nn    !Looks for the highest and lowest of the vertices. "ynewhi(=y(ihi)" indicates
						!the vertex to be replaced."  (O'Neill)
             if (ynewhi.LT.y(i)) then
	           ynewhi = y(i) 
	           ihi = i    !ihi (can be 1 to nn) labels the currently HIGHEST point on the simplex.
             end if
            end do

 
!         CALCULATE PBAR* THE CENTROID OF THE SIMPLEX VERTICES 
!         EXCEPTING THAT WITH Y VALUE YNEWHI (vertex nn. )
!      
	        do i=1,n 
	           z=0.0d0 
	           do j=1,nn
                 z=z+p(i,j)
               end do 
	           z=z-p(i,ihi) 
               pbar(i)=z/dn 
            end do
    !                   REFLECTION of ihi vertex THROUGH THE CENTROID. 
       
	        do i=1,n 
               pstar(i)=pbar(i)+ rcoeff*(pbar(i) - p(i,ihi))    !pstar is with reflection
               if (pstar(i).eq.0.0) then !Slavin added to keep parameters > 0
		         pstar(i)=pbar(i)*0.99 + rcoeff *(pbar(i)- p(i,ihi))
		       end if
               if (pstar(i).lt.0.0) then
		         pstar(i)=abs(pstar(i)) !Slavin added to keep parameters > 0
               end if
            end do

           ystar=fn_inout(pstar, FCO,t,dat,ylo) 
	       icount=icount+1
		   
print *,"line 599  icount=  ", icount, "fn_inout= ",ystar
		   !      SUCCESSFUL REFLECTION, SO EXTENSION 
		    if (ystar.LT.ylo) then			!Reflection successful? Then continue with this "if" loop to extension					
				do i=1,n
					p2star(i)=pbar(i) + ecoeff*(pstar(i) - pbar(i))   !p2star is with extension
					if (p2star(i).EQ.0.0) then  !Slavin added to keep parameters > 0
						p2star(i)=pbar(i)*0.99 + ecoeff * (pstar(i) - pbar(i))
					end if
					if (p2star(i).LT.0.0) then
						p2star(i)=abs(p2star(i))  !Slavin added to keep parameters > 0
					end if
				end do
						
				y2star=fn_inout(p2star, FCO,t,dat,ylo) 
				icount=icount+1
! 
!        CHECK EXTENSION OR CONTRACTION      
! 
				if (ystar .LT. y2star) then   !reject expansion/contraction
					do i=1,n 
						p(i,ihi)=pstar(i)
					end do
					y(ihi)=ystar
!
!			RETAIN EXTENSION OR CONTRACTION. 
				else	!pairs with if from above,  "if (ystar .LT. y2star)"
					do i=1,n
						p(i,ihi)=p2star(i)
					end do	  
					y(ihi)=y2star
				end if
!		
!               Reflection did not lower y, so did not even try expansion
!	   
			else   !pairs with "if ( ystar .LT. ylo )" Reflection did not lower yilo, so did not even try expansion
				l=0    
				do i=1,nn 
					if(ystar.LT.y(i)) then !Checks if reflection lowered ANY y(i); 
								!ystar = value of highest vertex after reflection.
						l=l+1 		!l is number of vertices higher than the reflected one
					end if 
				end do					
				if (1.LT.l)  then   !The reflected vertex is lower than some others
					do i=1,n
						p(i,ihi)=pstar(i)   !The reflected vertex is now one of the nn vertices.
					end do
					y(ihi)=ystar			!y(ihi) = y-value of the reflected vertex
     
!            CONTRACTION ON THE Y(IHI) SIDE OF THE CENTROID.  i.e., proportional to [p(ihi) - pbar]
				else if (l .EQ. 0.0) then   !The reflected vertex is still highest, so try contraction without reflection
					do i=1,n
						p2star(i) = pbar(i) + ccoeff * ( p(i,ihi) - pbar(i) )
						if (p2star(i).EQ.0.0) then  !Slavin added to keep parameters > 0
							p2star(i) = pbar(i)*0.99 + ccoeff * (p(i,ihi) -pbar(i))
						end if
						if (p2star(i) .LT. 0.0) then    !Slavin added to keep parameters > 0
							p2star(i)=abs(p2star(i))    
						end if
					end do 		 
					y2star = fn_inout (p2star,FCO,t,dat,ylo)   !y2star is for contraction
					icount = icount + 1
!
!  Contract the whole simplex, IF the previous contraction reduced y2star
!
					if (y(ihi).LT.y2star) then     !Comparing with y(ihi) since p(i,ihi) was on high side of centroid
						do j=1,nn  
							do i=1,n
								p(i,j) = (p(i,j) +p(i,ilo) ) * 0.5  !contracts the simplex. 
																!Until Oct3/14 I had ERROR = p(1,ilo)!!
								xmin(i)=p(i,j)
								if (xmin(i).EQ.0.0) then   !Slavin added to keep parameters > 0
									xmin(i)=(p(i,j)*0.99 +p(1,ilo))*0.5
								end if
								if (xmin(i).LT.0.0)  then
									xmin(i)=abs(xmin(i))   !Slavin added to keep parameters > 0
								end if								
							end do 
							y(j)=fn_inout(xmin, FCO,t,dat,ylo) 
							icount=icount+1
						end do
print *,"line 679 xmin(i)=", xmin						
						ylo=y(1)
						ilo=1          
						do i=2,nn
							if(y(i).LT.ylo) then
								ylo=y(i)
								ilo=i
							end if
						end do
					cycle   !if y(ihi)>=y2star, the last contraction did not help.
							!"cycle" ignores all further statements in the current [inner 
           					 !while(1)] loop, and moves to the next iteration of the outer loop.
			!
!  Retain contraction.
!			
					else !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   
						do i=1,n
							p(i,ihi)=p2star(i)
						end do
						y(ihi)=y2star  !y(ihi) becomes the new ynewlo of the function at the lowest intercept
					end if   !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   		  		 
!	  
!            Contraction on the reflection side of the centroid. 
				else if (l.EQ.1) then  
					do i=1,n
						p2star(i)=pbar(i) + ccoeff*(pstar(i) - pbar(i))
						if (p2star(i).EQ.0.0) then   !Slavin added to keep parameters > 0
							p2star(i)=pbar(i)*0.99 + ccoeff * (pstar(i) - pbar(i))
						end if    
						if (p2star(i).LT.0.0) then  !Slavin added to keep parameters > 0
							p2star(i)=abs(p2star(i))  
						end if
					end do
							
					y2star=fn_inout(p2star,FCO,t,dat,ylo) 
					icount=icount+1 
print *,"line 715 icount=  ",icount	     
!  Retain reflection?  (I THINK this should be "Retain contraction?")
!
					if ( y2star.LE.ystar ) then    !retain reflection and continue 
						do i = 1 , n
							p(i,ihi) = p2star(i)
						end do
						y(ihi) = y2star   !If y2star.LE.ystar, why make y("ihi")=y2star?  Maybe ihi not always "high"?
											!See below, if (y(ihi).LT.ylo) then 
					else
						do i = 1 , n
							p(i,ihi) = pstar(i)
						end do
						y(ihi) = ystar
					end if
				end if  !Pairs with "if ( 1 < l )" above
			end if  !pairs with if from above,  if (ystar.LT.ylo)
!			do i = 1,n
!				bestpar(i) = p(i,ihi)  !This is a temporary setting so .NE.zero. Will get changed in the next section if improved.
!			end do
!
!  Check if YLO improved.		
			if ( y(ihi).LT.ylo ) then
				ylo = y(ihi)
				ilo = ihi
				if (ylo.LT.bestylo) then
					bestylo=ylo				!Added Oct 3 to trap best values.  This section is in ALL the trials.
					icountbest=icount		!ylo was not nec bestylo, if nelmin had been restarted.
				end if
				do i = 1,n
						bestpar(i) = p(i,ilo)  !Corrected from = p2star(i) Sept. 26, 2014
				end do
				print *," "
				print *,"line 748 icountbest =",icount, "newbest_ylo= ",ylo !Print best values.							
				print *,"width_aox= ",bestpar(1),"adis= ",bestpar(2), "fi1= ", bestpar(3) 
			end if		
			
			jcount = jcount - 1 !Counting down from konvge.  When jcount=0, convergence is checked.  REMOVED SEP 29,2014 BC CONVERGENCE WEAK
			if (0 .LT. jcount) then   !If not ready to check for convergence  REMOVE THIS CHECK OCT 3,2014
				cycle  !"cycle" skips over the rest of the current while(1) loop, causing the next cycle around the loop to begin immediately.
			end if          

!  CHECK for convergence of the parameters, Oct4, 2014.  Gets here if jcount = 0

			jcount=konvge
			zconv = 0.0
			if (bestpar(3).LT.0) then !bestpar(3)=fi should always be > 0.  This avoids division by zero.
				cycle   !Start next cycle of the inner "do while" loop without checking for convergence, as zconv=NAN
			else
				do i = 1,n
					print *,"line 765 i= ",i, "bestpar(i)= ", bestpar(i), "  oldxmin(i)=", oldxmin(i)
					zconv = zconv+ abs(bestpar(i)-oldxmin(i))/bestpar(i) 
				end do		
			zconv=zconv/real(n)  !Is the average of the change in the normalized parameters, from the previous convergence check
			print *,"line 769  zconv= ", zconv
			if (zconv.LT.0.0001) then  !Changed to .LT.0.0001 to speed ending of program
					print *," "
					print *,' Convergence of parameters to < 0.01%'
					exit  !This breaks out of the inner "do while (1)" loop; program then checks for a minimum as below.
				end if
			end if
			do i = 1,n
				oldxmin(i)=bestpar(i)  !Redefines oldxmin in preparation for next convergence check, 
										!but this is konvge setps away. Yes, but it is the only way to avoid z=0.00.
			end do
        end do  !End of the "do while ( 1 )" for the inner loop 
		
print *, "line 782, test if only local minimum, unless kcount exceeded in which case return to main program"
!  Factorial tests to check that YNEWLO is a local minimum. If the test finds a nearby point which is BETTER 
!  than the computed optimum, a restart is performed; otherwise, nelmin ends. The step is "SMALL" with eps=0.001!
!
		do i = 1,n
			xmin(i) = p(i,ilo)
		end do

		ynewlo = y(ilo)

		if ( kcount.LT.icount ) then
			ifault = 2
			exit !Program exits current (outer) "do" loop. 
				 !Changed from "return" May 30, 2014, and agrees with Burkardt's Fortran-90 code
		end if

		ifault = 0

		do i = 1,n
			del = xmin(i) * 0.5d0  !changed to 0.5 from 10.0
			!Changed to this from step(i)*del.  Better than using "step" which could be MUCH too large or small 
							 !Steps away from the computed minimum an amount step(i)*eps 
	                         !where eps=0.001 & step(i)are original step values suggested by the user.
							 !Seems like a very small step away.  Maybe set eps larger, such as 0.1, or use larger original steps?
			xmin(i) = xmin(i) + del  !Increases all xmin(i) & checks for new ynewlo
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i))  !Slavin added to keep parameters > 0
			end if   
			z = fn_inout (xmin, FCO,t,dat,ylo)
			print *, "line 811 i=", i, "ylo at xmin(i) + del = ", z
			icount = icount + 1
			if ((ynewlo-z).GT. 0.0d0 ) then   !Exits do loop if an improvement in ynewlo
				ifault = 0	!If ifault .EQ. 0 then retains new xmin(i) & "exits" at line ~838. 
				exit    
			end if
	  
			xmin(i) = xmin(i) - del - del  !Decreases all xmin(i) & checks for new ynewlo.
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i))  !Slavin added to keep parameters > 0
			end if   
			z = fn_inout ( xmin, FCO,t,dat,ylo)
			print *, "line 823 i=", i, "ylo at xmin(i) - del = ", z
			icount = icount + 1 
			if ((ynewlo-z).GT.0.d0 ) then   !Changed Jan 6, 2016. Exits do loop if improvement in ynewlo
				ifault = 0	!If ifault .EQ. 0 then retains new xmin(i) & "exits" at line ~838.
				exit
			end if
			
			xmin(i) = xmin(i) + del	!Returns xmin(i) to its initial values
		end do  !Ends check if only local minimum.
		
		if ( ifault.EQ.0 ) then  !That is, if the new values for xmin did not give a lower ynewlo
			exit    !Changed back to exit Sep30,2014. This ends the initial do loop (line 969) and 
						!jumps over the "Restart" below, to the final "return".
					  !"When a RETURN statement is executed in a subroutine subprogram, control 
					  !is transferred to the first executable statement following the CALL statement that 
					  !invoked the subroutine"
		end if
	
!
!   Restart the procedure.
!
print *,"line 844 of nelmin, Restart the procedure."
		do i = 1 , n
			start(i) = xmin(i)  !Replaces the original suggestions for the parameters with the new xmin(i)
			oldxmin(i)=xmin(i)
		end do
		del = eps    !del=1.0d0 again
		numres = numres + 1
	end do  !  Ends the "Initial or restarted loop".  Ends "do while (1)" and leads to end of nelmin.

	 !Added this "print" section Jun 30, 2014, to capture best fit for main program
	do i = 1,n
		xmin(i)=bestpar(i)
	end do
	print *," "
	ynewlo=bestylo
	print *,"line 859 icount_max=", icount-2,   "  icountbest =",icountbest, "  ynewlo_best= ",bestylo !Print best values.
	print *,"width_aox= ",xmin(1),"adis= ",xmin(2), "fi1= ",xmin(3)
    return   !Returns control to calling program.
 end subroutine nelmin_inout !Defines the end of the subroutine code

 subroutine m_t_sim_inout(newpar, FCO, t, dat, sim,nOP,tOP,&
						Natox,Totdis,Natsim,Natdis, ynewlo)   
	!Duplicates fn_inout, using the optimized parameters, plus provide OP of OPtime, Natox, etc at specific times
	!INPUT :newpar, FCO, t(i), dat(i)
			!newpar= Final values for the adjustable fitting parameters
	!OUTPUT :  
		!sim(i)= simulated QCM O uptake, using best fit parameters, at same times as t(i)
		!tOP(k)=times at which the O-atom densities are outputted
		!Natox(k)= Areal density of O atoms in oxide at time tOP(k)
		!Totdis(k) = Total areal density of dissolved O atoms in sample at time tOP(k)
		!Natsim(k) = same as sim, but at times tOP(k)
		!Natdis(j,k) = Areal density of O atoms in layer j of oxide at time tOP(k)
		!ynewlo = final value of the rms deviation = fn_inout
USE   Constants
	
	IMPLICIT none 
	INTEGER ::i,i1,i4,j,iskip,mskip,nOP

	DOUBLE PRECISION :: newpar(npar),t(nfit),&
		dat(nfit), sim(nfit),FCO, &
		tOP(nint(real(nfit)*dt_delt/real(nskipOP))+1),&  !Added +1 to remove a segmentation fault
		Natdis(2000,nint(real(nfit)*dt_delt/real(nskipOP))+1),&  
		Natox(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
		Natsim(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
		Totdis(nint(real(nfit)*dt_delt/real(nskipOP))+1),&
		Noxide_old,Noxide_new,Ndis_old(2000),Ndis_new(2000),&
		sim_new,sim_old,sumdis_old,sumdis_new,sumsq,rh,phi,&
		perim,theta,width_aox,adis,fi1,vel,loss1,loss2,&
		 ynewlo,barearea

		!parameters
		width_aox=newpar(1) 	!(width of depletion region)*(probability that a CO that hits O atom in oxide removes it)
		adis=newpar(2) 	!probability that a CO molecule that "hits" a dissolved O atom removes it as CO2
		fi1=newpar(3) !interlayer jump frequency

	print *," "
	print *, "NEW fn_inout "
	print *,"line 901 width_aox= ", width_aox, "adis= ", adis, "fi1= ",fi1

	!INITIALIZATION OF VALUES	
		!Nat_new refers to the current i-step value, Nat_old is the previous value.
	sim(1)=Ntotmax								!Total oxygen content at t=0, for OP file
	sim_new=Ntotmax								!Total oxygen content at start, for running total
	Noxide_new=oxdens*(ahex-3.0d0*pi*r0**2)/ahex  !O in oxide at start, with hole area subtracted. 
												  !Units: atoms/m^2 * m^2/m^2 = atoms/m^2 
	Ndis_new =(Ntotmax-Noxide_new)/real(maxL)  !density of dissolved O in each layer, at equilibrium
	sumdis_new=Ntotmax-Noxide_new				!total dissolved O at start
	tOP(1)=0.d0									!time for first output of Natox, Totdis, Natsim 
	Natox(1)=Noxide_new    						!Natox(i) = areal density of O oxide atoms/m^2 at start (tOP=0)
	Totdis(1)=Ntotmax-Noxide_new				!Total dissolved O at start	
	do j=1,maxL
		Natdis(j,1)=Ndis_new(1)		!Dissolved O in layer 1 at start
	end do
	Natsim(1)=Ntotmax							!Total oxygen at start

	vel=FCO*width_aox/oxdens
	print *,"vel= ",vel

	
	! Start scavenging 
	do i=2,nint(real(nfit)*dt_delt)  !Starts at i=2 bc. i=1 is t(i)=0.
			!Reset all "new" to "old"
		sim_old=sim_new
		Noxide_old=Noxide_new
		sumdis_old = sumdis_new		
		do j=1,maxL
			Ndis_old(j)=Ndis_new(j)
		end do	
			rh=r0+vel*real(i-1)*delt   !r0 in units of Rc; vel in units of Rc/s
		if (rh.LE.Rc) then
			perim=6.0d0*pi*rh			!3 holes * 2 pi rh; units of Rc
			barearea=3.0d0*pi*rh**2		!3 holes * pi *rh^2; units of Rc^2
		else if (rh.GT.Rc .AND. rh.LT.Rc/COS(pi/6.0d0)) then 
			phi=pi/6.0d0 - ACOS(Rc/rh)
			perim=36*rh*phi   !36=6 scallops * 3 sides * 2*rh*phi; units of Rc
			theta=2.0d0*ACOS(Rc/rh)  !theta= angle subtending the "lens" of 2 intersecting circles at a circle centre
			barearea = 3.0d0*pi*rh**2 -3.0d0*rh**2*(theta-SIN(theta))  !units of Rc^2
					!Check. If rh=Rc, theta=0. barearea= 3*pi*rh^2 as before coalescence 
		else if (rh.GE.Rc/cos(pi/6.0d0)) then   !After the scallop is gone
			perim=0.d0
			barearea=ahex
		end if

		!CALCULATE FOR oxide 
			! loss1 = loss of O atoms from oxide in time delt 		
		loss1=delt*oxdens*perim*vel/ahex !in atoms/m2 in dt. Equals (oxide area scavenged)/s * oxdens * dt/ahex. 
				!units [(atoms lost)/m^2]		
		Noxide_new=Noxide_old - loss1
		if (Noxide_new.LE.0.d0) then  !Prevents Natdis_new from going negative. NB Nat_new(j>1) can still be >0.
			Noxide_new=0.d0
		end if	
				
		!CALCULATE for  dissolved O in LAYER1 which is top layer for dissolved, but still below the oxide layer
		loss2=delt*FCO*(barearea/ahex)*adis*Ndis_old(1)/NAu !adis includes effects of CO residency time	
			!Equals delt*FCO*Pr(CO lands in barearea)*Pr(CO makes CO2, per O in selvedge)&
			!	*(dissolved O density in selvedge)
			!units [O atoms lost/m^2]		
		sim_new=sim_old-loss1-loss2
		Ndis_new(1)=Ndis_old(1) -loss2 &
				+ delt*fi1*(Ndis_old(2)&    !Assumes dissolve O diffuses rapidly laterally, so concentr'n is uniform.
				- Ndis_old(1))  !Diffusion from layer 1 to 2.
			!For Ndis_new(1), one might expect that occupancy of adjacent layers would impede diffusion between 
			!layers, but these terms cancel out with a single jump frequency
		if (Ndis_new(1).LE.0.d0) then  !Prevents Natdis_new from going negative. NB Nat_new(j>1) can still be >0.
			Ndis_new(1)=0.d0
		end if
		sumdis_new=sumdis_old - loss2   !Total dissolved oxygen at step i
		if (sim_new.GT.0.d0) then    
				!Prevents sim_new or Natdis_new from going negative, & don't calculate Nat_dis when sim=0.
			mskip=mod(i,nskipOP)    !To output Natdis(j,i) every nskipOP "i" calculations
			if (nskipOP.EQ.1) then !i4 = the index for saving Natdis(j,i).
				i4=i/nskipOP	
			else
				i4=i/nskipOP+1  !i/nskipOP = integral part only. +1 so Nat(j,1)remains .EQ.zero
								!If nskip=1, then this starts at i4=3, rather than at 14=2
			end if

			!Next section calculates no. atoms in each layer below surface at time step i
			do j=2,maxL-1  !steps through layers >2. NB goes to maxL bc oxide is "layer 1".  
						!Increases by one layer for each time step.
				Ndis_new(j) = Ndis_old(j) &
					+ delt*fi1* (Ndis_old(j-1)+Ndis_old(j+1)&
					            -2.0*Ndis_old(j))
					!Code below reduces the size of array Natdis(j,i) to 1/nskipOP of maximum size
				if (mskip.EQ.0) then
					Natdis(j,i4)=Ndis_new(j)  !Amount of dissolved O in layer j at OP time i4
				end if	
			end do
			
			!Next line calculates atoms in last (maximum) layer.
			Ndis_new(maxL)=Ndis_old(maxL) &
					+ fi1*delt*(Ndis_old(maxL-1)- Ndis_old(maxL))			

					!Code below reduces the size of arrays to 1/nskipOP of maximum size					
			if (mskip.EQ.0) then  !Not needed in fn_inout. Needed only for m_t_sim
				Natdis(1,i4)=Ndis_new(1) !size(Natox)=max value of i/nskipOP +1 = nfit*dt_delt/nskipOP +1 ?
				Natdis(maxL,i4)=Ndis_new(maxL) !dissolved O in layer maxL
				Natox(i4)=Noxide_new
				Natsim(i4)=sim_new
				Totdis(i4)=sumdis_new  !Total dissolved O at OP step i4
				tOP(i4)=real(i-1)*delt
				nOP=i4   !The FINAL value on exiting the do loop = no. of time values in Natdis, etc
			end if		
		else 
			sim_new=0.0d0 !Prevents sim from going negative
		end if				
		
		!Next section skips every dt_delt calc'ns for sim_new, for O/P, to give no. sim points = no. data points
		iskip=mod(i,nint(dt_delt)) !iskip = 0 when i = dt_delt, 2*dt_delt, 3*dt_delt, ...,nfit*dt_delt)
		if (iskip.EQ.0) then
			i1=i/nint(dt_delt)  !dt_delt=2e4. Thus, for i=1 to 2e4 -1, iskip.NE.0. For i=2e4, iskip=0 & i1=2
			if (i1.LE.nfit) then 
				sim(i1)=sim_new
			end if
		end if		
	end do   !Ends "do loop" 1=1,nint(real(nfit)/delt)	

	!calculate sum of differences squared
	sumsq=0.0d0
	do i=1,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do	

	ynewlo=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)
								 !should be about 0.01 for a 1% fit to the data for m(t)
print *, "line 1029 ynewlo= ",ynewlo, "nfit= ",nfit, "Ntotmax= ", Ntotmax
	return   !Returns control to calling program.
end subroutine  !Defines the end of the subroutine code



==> anc/D_O_uptake_fit.f90 <==
!uptake_mt_expC.f90 !Ignores scavenging of dissolved O by background CO, and no O desorption. "C"=version
!Oxide on surface blocks adsorption. fi = O jump frequency between adjacent Au(111) layers
!User input required for each run at lines 82, 87, 96,97.
!The working directory must contain the data file as datafile.txt, and the fortran program
!See paper for math details. Fitting parameters are Mmax and beta.
!Total O areal-density uptake at ith time step is sim(i)=Mmax*(1.0d0-exp(-t(i)/beta))
!  and oxide is	Natox(i)=oxdens*(1.0d0-exp(-t(i)/beta))
!  and dissolved O is Natdis(i)=oxdens*(fdis/fox)*(1.0d0-exp(-t(i)/beta))				(9)
! where	ß = Mo /(FO2 ? fox) = Mo / FO fox .  FO2=O2 flux density; FO= atomic O flux density, Mo=oxdens.
!oxdens=0.3125NAu = areal density of oxygen in the surafce oxide at total coverage, from Stampfl & Shi.
!Assumes dissolved O is sub-surface so does not limit O adsorption.
!Uses fitted Mmax & beta to calculate fdis/fox,
!and then the amount of oxide (Natox) and dissolved O (Natdis) which are sent to an output file for 
!t, dat, sim, Nox, Ndis
! Assumes atoms going from surface to layer 2 are immediately distributed uniformly in layer 2
!s0 = O sticking prob'y is buried in fox, fdis
!fox=prob'y/s that an incident O atom oxidizes if it hits bare surface
!fdis=prob'y/s that an incident O atom dissolves if it hits bare surface

! Fit is for "best" par values: ie ynewlo is monitored in nelmin, and it is saved & the corresponding values of the fitting par's
!Fits m(t) data to simulation sim(t), using Nelder-Mead simplex approach (nelmin)
!The program terminates either when sum over final 5 simplex points has changed less than 0.001% from previous 
!sum at kverge, OR when the number of nelmin iterations reached kcount.
!Functions: fn_inout is the function to be minimized, fn_inout=sqrt(av. deviation**2)/(maximum of data)
!Subroutines: nelmin_inout minimizes the function fn_inout
!			: m_t_sim_inout uses the best fitting paramters from nelmin to calculate the total no. of 
!			   atoms absorbed "sim(t)" at time t, and Natox(i), Natdis(i)
!INPUT: 
!Starting fitting parameters (variables) 
!suffix=Input code suffix: Used to identify the output files.
!The program includes several "print *, "line xx" commands to monitor ongoing progress of the program.  
 
MODULE  Constants
	IMPLICIT  NONE
	INTEGER, PARAMETER :: nfit= 5335, npar=2,&
						konvge=1000, kcount=600
				!maxL=Thickness of Au in layers.
	!nfit= no. of points in data file.
	!npar = No. of adjustable fitting parameters
	!konvge=frequency of convergence checks
	!kcount = Maximum no. of function evaluations.  Program breaks if icount > kcount.

	DOUBLE PRECISION, PARAMETER :: NAu=1.39d+19, Ntotmax = 3.37759d+19,  & 
			dt=2.0d0, oxdens=0.3125*NAu 
				!NAu = 1.39e19 = Au (111) surface concentration
				!Ntotmax=max density of O atoms measured, approx. Used to normalize ynewlo.
				!dt=time interval between datafile points
				!oxdens=0.3125*NAu from Shi & Stampfl
			
END MODULE  Constants

program uptake_mt_expC
	USE Constants
	
	IMPLICIT NONE
!	DOUBLE PRECISION, PARAMETER ::
	INTEGER :: i,k,nOP,icount,ifault, numres, &
		counti,countf,count_rate,nstepsOP,narraymax 

	DOUBLE PRECISION :: dtime,NAmax,Ts,PO2,FO2,nO2,&
	   FCOaox,FCOadis,&
	   Tch,tmax, &
	   mass,vel,kb,Tsk,Tck, &
	   start(npar),par(npar),step(npar),t(nfit),dat(nfit), &
	   sim(nfit),Natox(nfit),Natdis(nfit),&
	   parf(npar),xmin(npar),reqmin, &
	   ynewlo,fn_inout,Mmax,beta,fdis_fox,FO_fox 
	CHARACTER(60) :: suffix,Ts_str,filename  
	CHARACTER(100):: formatA	
	CHARACTER(13) :: datafile	
	CHARACTER(1) :: q
	
		!fdis_fox=fdis/fox;  FO_fox=FO*fox
		!reqmin is a convergence parameter in nelmin, but which is not used by this program
	   
	call system_clock(counti,count_rate)

	!Max no. of readings expected in a datafile m(t) = 65000 because this is the Excel limit

	!INFO SET FOR EACH RUN
	suffix="Sep13E_17_test_uptake_mt_expC.f90_52.2_Aug04_16"  !This is included in the title of output files
print *, "line 81  ", suffix
					 
!par's taken from previous iteration run # ????
	parf(1)=Ntotmax	!starting max value of m(t) = O atoms in oxide or dissolved. Close to Ntotmax
	parf(2)=2046	!starting value of beta = time constant in exponential

	start=parf
	step =0.05*parf !Increase the numerical factor for faster convergence, decrease if nearly converged
	
	t=0.0d0 !t(i) represents time
	dat=0.0d0 !dat(i) represents data at time t

	!INPUT INFO FOR datafile.txt, Aug04,2015, 52.2C
	Ts=52.2 !sample temperature in Celsius
	PO2=6.0d-5 !1st pressure in torr

	Tch=26.d0 !chamber temperature = temp of O2 molecule in chamber
	write(Ts_str, '(e9.1)') Ts
	TsK=273.15+Ts !temperature in Kelvin of sample
	mass=28*1.67d-27 !mass of a CO molecule   !!Should have been 32, mass of O2 molecule, but negligible difference.
	kb=1.381d-23 !Boltzmann's constant
	tmax=dt*real(nfit-1) !end time for fitting the curve 

	!The following input parameters do not normally have to be changed each time.
	reqmin=1.0e-2  !nelmin compares reqmin to [sum(y(i)-yav)**2]*n, over the n vertices of the Simplex,
					!as a convergence check. reqmin is not used in this version				
			
		TcK=273.15+Tch  !temperature in Kelvin of O atom when it enters chamber
		vel=sqrt((8*kB*TcK)/(3.14*mass)) !average velocity of a gas atom
		nO2=PO2*133.3/(kb*TcK) !number density of O2 atoms at pressure PO2.  133.3 converts torr to pascals
			!F = 1.43e20 for 4e-5 torr O2 at 33.3C.
		FO2=nO2*vel/4.0 !F is the flux density of CO at the Ag surface at pressure PO2

print *,"PO2=",PO2, "  nO2 = ",nO2,"  vel=",vel,  "FO2 = ",FO2

	!Create a datafile to read; eg, datafile.txt
			filename="datafile.txt"
print *,"118 filename= ",filename
			open(unit=1, file=filename)  ! Loads datafile(i).txt; i.e., The experimental m(t).
			do i=1,nfit
				read(1,*) t(i),dat(i) !Reads datafile(i) into x and y.
			end do			
			close(1)
	
	!CALL TO START NELMIN, the simplex minimization of rsqr1.  y2 is the final simulated m(t).
	call nelmin_inout (npar,start, FO2, reqmin, step,&
		t, dat, xmin, ynewlo, icount, numres, ifault)
print *,"line 128   Return to main program from nelmin"
	call system_clock(countf)
	do i=1,npar
	   parf(i)=xmin(i)  !parf(i) = final values of fitting parameters from nelmin
	end do

	Mmax=parf(1)
	beta=parf(2)
	fdis_fox= Mmax/oxdens -1.0d0 	  !fdis_fox=fdis/fox.  FO_fox=FO*fox. Mmax= Mo(1+fdis/fox) 
	FO_fox=oxdens/beta		

print *, "line 139 par(i)",parf

	! Call subroutine to recalculate the simulated m(t) with the FINAL fitting parameters, xmin.  
	! This is needed to plot the measured and fitted curves together to evaluate goodness of fit by eye.
	call m_t_sim_inout(parf, FO2,t, dat, sim,&
							Natox,Natdis, ynewlo)   				
		print *,"line 145   Return to main program from m_t_sim_inout. ynewlo= ", ynewlo
	call system_clock(countf)
	dtime=REAL(countf-counti)/REAL(count_rate)
	print *,"line 148  time at return to main program from m_t_sim_inout = ",dtime

	!Write file of the fitted parameters.   !trim( ) removes blanks from the "character(20)" designation	 
	open(unit=2,file='fitted'//'_'//trim(suffix)//'.txt')  
	formatA="(a6,2x,F6.1,a1,/,4(a,ES11.3,2x)/,3(a,ES11.3,2x))"                   
		!2x = insert 2 blanks. "a" = string variable.			
		write(2,formatA) "Temp= ",Ts,'C', &
		"Mmax= ",Mmax,"beta= ",beta,"fdis/fox= ",fdis_fox, "FO*fox= ",Fo_fox,&
     	"ynewlo= ",ynewlo, "Ntotmax= ",Ntotmax
	close(2)
	
	!Write file of the fixed input data.
	open(unit=1,file='fixed'//'_'//trim(suffix)//'.txt')
	write(1,*) "Ts=",Ts,"Tch =",Tch, &
	"PO2=",PO2,	"nfit=",nfit, "oxdens= ",oxdens,"dt= ",dt
		close(1)
		
		!Write file of t(k), dat(k),Natsim(k),Natox(k), Natdis(k) as function of time OP step k.
	open(unit=1,file='t(i),Natdat(i)_Natsim(i)_Natox(i)_Natdis(i),'//trim(suffix)//'.txt')  
	do k=1,nfit
		write(1,'(F15.0,4E15.6)') t(k), dat(k),&
				sim(k),Natox(k),Natdis(k)  !Each execution of a "write" writes to a single line in the file
	end do  
	close(1)
		
end program uptake_mt_expC

			
DOUBLE PRECISION FUNCTION fn_inout(newpar, FO2,t,dat)
	!Simulates atom/m**2 for O in Ag, and calculates y=sum((data-simulated)**2.
	!newpar(i) = values of fitting parameters
	!dat(t) = data file for m(t), m=atoms/m**2
	!Output: fn_inout=sum(data-simulation)**2/(nfit*Ntotmax**2)
	!n= No. of adjustable fitting parameters
	
USE   Constants	

	IMPLICIT none 
	INTEGER :: i
	DOUBLE PRECISION :: newpar(npar),t(nfit),&
		dat(nfit), FO2, &
		sim(nfit),Natdis(nfit),Natox(nfit), &
		sumsq,Mmax,beta,fdis_fox,FO_fox	

	!fdis_fox=fdis/fox
	!FO_fox= 
		!Starting parameters
	Mmax=newpar(1)  !
	beta=newpar(2) !Exponential time constant 

	print *, "Mmax= ",Mmax,"beta= ",beta  !These are the two fitting parameters

	!DEFINITIONS
	!sim(i) = total areal density of O atoms at time step i.
	!Natox(i)=areal density of O atoms in the oxide at  time step i. Is oxdens at t=infinity.
	!Natdis(i)=  areal density of dissolved O atoms after ith step. 
	!FO2= O2 flux density hitting surface

	!INITIALIZATION OF VALUES.  Must define all t=0 (ie, i=1) values, as the do-loop below starts at i=2.
	fdis_fox = (Mmax/oxdens) -1.0d0   	!See paper. fdis_fox=fdis/fox
	FO_fox= oxdens/beta 				!See paper. FO_fox=FO*fox=gamma*FO2*fox
	sim=0.0d0 
	Natox=0.d0
	Natdis=0.0d0
	
	do i=2,nfit    !Starts at i=2 bc. t(1)=0.
		!CALCULATE FOR LAYER1
		sim(i)=Mmax*(1.0d0-exp(-t(i)/beta))
		Natox(i)=oxdens*(1.0d0-exp(-t(i)/beta))
		Natdis(i)=oxdens*fdis_fox*(1.0d0-exp(-t(i)/beta))
 	end do

	!calculate sum of differences squared
	fn_inout=0.0d0
	sumsq=dat(1)**2    !Adds all the dat(1)**2 values, which may not total zero.  Note sim(1)=0.0

	do i=2,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do		
	fn_inout=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)

	!should be about 0.01 for a 1% fit to the data for m(t)
print *,"line 230 at end of fn_inout,  fn_inout= ",fn_inout, "Mmax= ",Mmax,"beta= ",beta
print *," "
	RETURN
END FUNCTION fn_inout
	
SUBROUTINE nelmin_inout (n,start, FO2, reqmin, step,&
			t, dat, xmin, ynewlo, icount, numres, ifault)

!	  INPUT:n, start, FO2, reqmin, step, t, dat
!	  OUTPUT: xmin, ynewlo, icount, numres, ifault
!
! 
!    ALGORITHM AS 47 APPLIED STATISTICS (J.R.STATIST. SOC), (1971) VOL.20,  N0.3 
! 
!	 THE NELDER-MEAD SIMPLEX MINIMISATION PROCEDURE, as modified by A. Slavin, May 2014 
! 
! 
!       PURPOSE :: TO FIND THE MINIMUM VALUE OF A USER-SPECIFIED 
!       FUNCTION. 
! 
!	METHOD: Consider a function of two parameters (a,b), that you are trying to minimize, plotted in a space 
! 	defined by two perpendicular axes of the possible parameter values. The function forms a surface 
!   in this space. Choose any 3 sets of values for a & b. These will define 3 points on the function surface.
!	The triangle connecting these 3 points is a "simplex", where the intersections of the simplex with the 
!	function surface occur at the values selected for a & b. The method finds the intersection which is lowest
! 	and adjusts the other 2 points by a reflection through the centroid of the simplex, etc. If one of these 
!	new points has a lower function value than the previous low, then the other two points are adjusted, etc.
! 	In this code, "ilo" denotes the intersection which is currently the lowest.
! 
!    FORMAL PARAMETERS::
!    INPUT:
!    n     :integer: the number of variables over which we are minimising 
!    start(n) : real, array contains the coordinates of the starting point
!               
!	 nfit :integer : the no. of points in the data file to be fit
!    reqmin :real: the terminating limit for the variance of function values
!    step(n) :real array: locates the initial vertices of the simplex as "step" away from the start values.
!            :Also, once a minimum is found, the check for a nearby minimum is done at xmin +/- eps*step = 0.001*step.  Why not at +/- xmin(i)*0.1?
!			 : Choose step ~0.5*start  (Oct 5, 2014)
!    konvge :integer:the convergence check is carried out every 
!                   : konvge iterations. jcount counts down from konvge
!    kcount :input  :maximum number of function evaluations. icount counts up to kcount
!                   :output function evaluations performed + 10,000 
!                   :times number of restarts.  negative icount value 
!                   :identifies input parameter fault(s).    
!    t :array, time values of the datafile & simulations
!    dat  :array, data values of the datafile

!    output:
!    xmin(n) : real, array contains the coordinates of the estimated minimum. 
!    ynewlo : real: the minimum value of the function.  
!             Here, this is fn_inout=sqrt[sum(data(i)-fit(i))**2/(Ntotmax*(no. data points))~ 0.01 for a good fit
!    numres :integer, the number of restarts
!    ifault: integer, error indicator 
!          : 0, no errors detected
!          : 1, n or konvge has an illegal value
!          : 2, iteration terminated because kcount was exceeded without CONVERGENCE 
!
!	 Internal variables:
!	 icount :integer, the number of function evaluations.  Execution stops at icount=kcount
!	 jcount :integer, a count-down parameter starting at konvge. Function evaluated at jcount=negative.
!	 n= No. of adjustable fitting parameters, 
!
!      ALL VARIABLES AND ARRAYS ARE TO BE DECLARED IN THE CALLING 
!      PROGRAM AS DOUBLE PRE!ISION. 
! 
!       AUXILIARY ALGORITHM :: THE DOUBLE PRECISION FUNCTION 
!        SUBPROGRAM fn_inout(A) CALCULATES THE FUNCTION VALUE AT POINT A. 
!        A IS DOUBLE PRECISION WITH N ELEMENTS.  
! 
!      REFERENCE :: NELDER*J.A* AND MEAD.R.(1965). A SIMPLEX METHOD 
!      FOR FUNCTION MINIMIZATION. COMPUTER J. VOL.7, 308-313 
! ************************************************************************
USE   Constants

	  IMPLICIT none
	  INTEGER :: n,nn,icount,icountbest,jcount,ifault,&
		numres,i,j,ihi,ilo,l
	  DOUBLE PRECISION :: start(n),xmin(n),oldxmin(n),ynewlo,reqmin,step(n),&
        step1(n),p(n,n+1),pstar(n),p2star(n),pbar(n),y(n+1),&
        dn,dnn,z,sum,ylo,rcoeff,ystar,ecoeff,y2star,ccoeff,ynewhi,zconv, &
        del,t(66000),dat(66000),fn_inout,rq,x2,eps,bestpar(n),bestylo,FO2	      

!        REFLECTION,EXTENSION AND CONTRACTION COEFFICIENTS. 
  	xmin=0.0d0
	oldxmin=0.0d0
	ynewlo=0.0d0
	icount=0
	numres=0
	bestylo=100.d0
	bestpar=0.0d0
!  Variables which are not explicitly  initialized are set to 0,

	rcoeff = 1.0d0
	ecoeff = 2.0d0
	ccoeff = 5.0d-1
	eps = 1.0d-3

!        VALIDITY CHECKS ON INPUT PARAMETERS n, reqmin, kcoun & icount 
!        
    if(reqmin.LE.0.0d0) then 
	  ifault=1
	  return
    end if

    if(n.LT.1) then
	    ifault=1   
		return
    end if

    if (konvge.LT.1) then 
	    ifault=1
		return
    end if          
    
       jcount=konvge 
       dn=dfloat(n) 
       nn=n+1 
       dnn=dfloat(nn) 
       del=1.0d0
       rq=reqmin*dn 
 
!       CONSTRUCTION OF INITIAL SIMPLEX  OR RESTARTED LOOP
	do while (1)		!Start of outer "do while" loop. This was line 1001 in original Fortran program.  
						!Loops until is forced to "exit" or "return". 
	     do i=1,n
		   if (start(i).LT.0.d0) then   !added jan 12 to keep parameters >=0.
		     start(i)=abs(start(i))  
	       end if
           p(i,nn)=start(i)   !p(i,j) is the current ith parameter value, at the jth simplex intercept.
         end do

print *, "line 362 start =", start	   
	     y(nn)=fn_inout(start, FO2,t,dat)   !First call to fn_inout 
print *, "line 364 after return to nelmin from FIRST fn_inout "
	     icount = icount +1
	     do j=1,n 
		   x2= start(j)
	       start(j)=start(j)+step(j)*del
	       if (start(j).eq.0.0) then   !added this if dec 27 bc was getting N1max=0 & divide by 0
	         start(j)=start(j) + step(j)* del*0.99
	       end if
           if (start(j) .LT. 0.0) then
	         start(j)=abs(start(j))  !added Jan 12 to keep parameters >=0.
	       end if
	       do i=1,n
			 p(i,j)=start(i)
	       end do
           y(j)=fn_inout(start, FO2,t,dat)	   
	       icount = icount +1
	       start(j) = x2
         end do


!      SIMPLEX CONSTRUCTION COMPLETE 
! 
!      Find highest and lowest y values. ynewhi = y(ihi) is the function value at 
!      the vertex of the simplex which is the highest, and "ilo" the lowest. 
! 
	     ylo=y(1)
	     ilo=1
	  
	     do i=2,nn   !Looks for a vertex lower than #1.
		   if (y(i).LT.ylo) then  
	         ylo=y(i) 
	         ilo=i			 
           end if
	     end do
		 print *," "
		 print *,"line 399 Simplex construction complete, bestylo =  ",ylo 
			!Added next 6 lines Sep 2-16 to trap ylo at this point
		 do i = 1,n
			bestpar(i) = p(i,ilo)  !Best set of parameters from the 4 sets created on start up
		end do
				print *," "
				print *,"line 405 newbest_ylo= ",ylo   !Print best values.							
				print *,"Mmax= ",bestpar(1),"beta= ",bestpar(2) 

				!     Inner loop
        do while (1)   !This was about line 1000 in the original Fortran program.  Executes until "return" etc. 
		   if (kcount.le.icount) then  !Terminates the current DO loop. Then exits nelmin IF fault=2, otherwise restarts.
					!Note that ifault is set to default to 2 in code near end, so it is not nec to set ifault=2 here.
             exit 
		   end if
           ynewhi=y(1)
           ihi=1   !Arbitrary choise of one vertex, to start the search for the highest vertex.
 
            do i=2,nn    !Looks for the highest and lowest of the vertices. "ynewhi(=y(ihi)" indicates
						!the vertex to be replaced."  (O'Neill)
             if (ynewhi.LT.y(i)) then
	           ynewhi = y(i) 
	           ihi = i    !ihi (can be 1 to nn) labels the currently HIGHEST point on the simplex.
             end if
            end do

 
!         CALCULATE PBAR* THE CENTROID OF THE SIMPLEX VERTICES 
!         EXCEPTING THAT WITH Y VALUE YNEWHI (vertex nn. )
!      
	        do i=1,n 
	           z=0.0d0 
	           do j=1,nn
                 z=z+p(i,j)
               end do 
	           z=z-p(i,ihi) 
               pbar(i)=z/dn 
            end do
    !                   REFLECTION of ihi vertex THROUGH THE CENTROID. 
       
	        do i=1,n 
               pstar(i)=pbar(i)+ rcoeff*(pbar(i) - p(i,ihi))    !pstar is with reflection
               if (pstar(i).eq.0.0) then !added this if Dec 27/13 bc was getting N1max=0 & divide by 0
		         pstar(i)=pbar(i)*0.99 + rcoeff *(pbar(i)- p(i,ihi))
		       end if
               if (pstar(i).lt.0.0) then
		         pstar(i)=abs(pstar(i)) !added jan 12/14 to keep parameters >=0.
               end if
            end do

           ystar=fn_inout(pstar, FO2, t,dat) 
	       icount=icount+1
		   
print *,"line 452  icount=  ", icount, "fn_inout= ",ystar
		   !      SUCCESSFUL REFLECTION, SO EXTENSION 
		    if (ystar.LT.ylo) then			!Reflection successful? Then continue with this "if" loop to extension					
				do i=1,n
					p2star(i)=pbar(i) + ecoeff*(pstar(i) - pbar(i))   !p2star is with extension
					if (p2star(i).EQ.0.0) then  !added this Dec 27 bc was getting n1max=0 & divide by 0
						p2star(i)=pbar(i)*0.99 + ecoeff * (pstar(i) - pbar(i))
					end if
					if (p2star(i).LT.0.0) then
						p2star(i)=abs(p2star(i))  !added Jan 12 to keep parameters >=0
					end if
				end do
						
				y2star=fn_inout(p2star, FO2, t,dat) 
				icount=icount+1
! 
!        CHECK EXTENSION OR CONTRACTION      
! 
				if (ystar .LT. y2star) then   !reject expansion/contraction
					do i=1,n 
						p(i,ihi)=pstar(i)
					end do
					y(ihi)=ystar
!
!			RETAIN EXTENSION OR CONTRACTION. 
				else	!pairs with if from above,  "if (ystar .LT. y2star)"
					do i=1,n
						p(i,ihi)=p2star(i)
					end do	  
					y(ihi)=y2star
				end if
!		
!               Reflection did not lower y, so did not even try expansion
!	   
			else   !pairs with "if ( ystar .LT. ylo )" Reflection did not lower yilo, so did not even try expansion
				l=0    
				do i=1,nn 
					if(ystar.LT.y(i)) then !Checks if reflection lowered ANY y(i); 
											!ystar = value of highest vertex after reflection.
						l=l+1 				!l is number of vertices higher than the reflected one
					end if 
				end do
					
				if (1.LT.l)  then   !The reflected vertex is lower than some others
					do i=1,n
						p(i,ihi)=pstar(i)   !The reflected vertex is now one of the nn vertices.
					end do
					y(ihi)=ystar			!y(ihi) = y-value of the reflected vertex
     
!            CONTRACTION ON THE Y(IHI) SIDE OF THE CENTROID.  i.e., proportional to [p(ihi) - pbar]
				else if (l .EQ. 0.0) then   !The reflected vertex is still highest, so try contraction without reflection
					do i=1,n
						p2star(i) = pbar(i) + ccoeff * ( p(i,ihi) - pbar(i) )
						if (p2star(i).EQ.0.0) then  !added this if Dec 27 bc was getting n1max=0 & divide by zero
							p2star(i) = pbar(i)*0.99 + ccoeff * (p(i,ihi) -pbar(i))
						end if
						if (p2star(i) .LT. 0.0) then    !added Jan 12 to keep parameters >=0.
							p2star(i)=abs(p2star(i))    
						end if
					end do 		 
					y2star = fn_inout (p2star,FO2,t,dat)   !y2star is for contraction
					icount = icount + 1
!
!  Contract the whole simplex, IF the previous contraction reduced y2star
!
					if (y(ihi).LT.y2star) then     !Comparing with y(ihi) since p(i,ihi) was on high side of centroid
						do j=1,nn  
							do i=1,n
								p(i,j) = (p(i,j) +p(i,ilo) ) * 0.5  !contracts the simplex. 
																!Until Oct3/14 I had ERROR = p(1,ilo)!!
								xmin(i)=p(i,j)
								if (xmin(i).EQ.0.0) then   !added this if Dec 27 bc was getting N1max=0 & divide by 0
									xmin(i)=(p(i,j)*0.99 +p(1,ilo))*0.5
								end if
								if (xmin(i).LT.0.0)  then
									xmin(i)=abs(xmin(i))   !added Jan 12 to keep parameters >=0.
								end if								
							end do 
							y(j)=fn_inout(xmin, FO2, t,dat) 
							icount=icount+1
						end do
print *,"line 533, xmin(i)=", xmin						
						ylo=y(1)
						ilo=1          
						do i=2,nn
							if(y(i).LT.ylo) then
								ylo=y(i)
								ilo=i
							end if
						end do
					cycle   !if y(ihi)>=y2star, the last contraction did not help.
							!"cycle" ignores all further statements in the current [inner 
           					 !while(1)] loop, and moves to the next iteration of the outer loop.
			!
!  Retain contraction.
!			
					else !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   
						do i=1,n
							p(i,ihi)=p2star(i)
						end do
						y(ihi)=y2star  !y(ihi) becomes the new ynewlo of the function at the lowest intercept
					end if   !pairs with if from above,  "if ( y(ihi) .LT. y2star )"   		  		 
!	  
!            Contraction on the reflection side of the centroid. 
				else if (l.EQ.1) then  
					do i=1,n
						p2star(i)=pbar(i) + ccoeff*(pstar(i) - pbar(i))
						if (p2star(i).EQ.0.0) then   !added this if Dec 27 bc was getting n1max=0 & divide by 0
							p2star(i)=pbar(i)*0.99 + ccoeff * (pstar(i) - pbar(i))
						end if    
						if (p2star(i).LT.0.0) then  !added Jan 12 to keep parameters >=0.	
							p2star(i)=abs(p2star(i))  
						end if
					end do
							
					y2star=fn_inout(p2star,FO2,t,dat) 
					icount=icount+1 
print *,"line 648 icount=  ",icount	     
!  Retain reflection?  (I THINK this should be "Retain contraction?")
!
					if ( y2star.LE.ystar ) then    !retain reflection and continue 
						do i = 1 , n
							p(i,ihi) = p2star(i)
						end do
						y(ihi) = y2star   !If y2star.LE.ystar, why make y("ihi")=y2star?  Maybe ihi not always "high"?
											!See below, if (y(ihi).LT.ylo) then 
					else
						do i = 1 , n
							p(i,ihi) = pstar(i)
						end do
						y(ihi) = ystar
					end if
				end if  !Pairs with "if ( 1 < l )" above
			end if  !pairs with if from above,  if (ystar.LT.ylo)
!			do i = 1,n
!				bestpar(i) = p(i,ihi)  !This is a temporary setting so .NE.zero. Will get changed in the next section if improved.
!			end do
!

!  Check if YLO improved.
			
			if ( y(ihi).LT.ylo ) then
				ylo = y(ihi)
				ilo = ihi
				if (ylo.LT.bestylo) then
					bestylo=ylo				!Added Oct 3 to trap best values.  This section is in ALL the trials.
					icountbest=icount		!ylo was not nec bestylo, if nelmin had been restarted.
				end if
				do i = 1,n
						bestpar(i) = p(i,ilo)  !Corrected from = p2star(i) Sept. 26, 2014
				end do
				print *," "
				print *,"line 604 icountbest =",icount, "newbest_ylo= ",bestylo !Print best values.							
				print *,"Mmax= ",bestpar(1),"beta= ",bestpar(2)
			end if		
			
			jcount = jcount - 1 !Counting down from konvge.  When jcount=0, convergence is checked.  REMOVED SEP 29,2014 BC CONVERGENCE WEAK
			if (0 .LT. jcount) then   !If not ready to check for convergence  REMOVE THIS CHECK OCT 3,2014
				cycle  !"cycle" skips over the rest of the current while(1) loop, causing the next cycle around the loop to begin immediately.
			end if          

!  CHECK for convergence of the parameters, Oct4, 2014.  Gets here if jcount = 0

			jcount=konvge
			zconv = 0.0
			if (bestpar(3).LT.0) then !bestpar(3)=fi should always be > 0.  This avoids division by zero.
				cycle   !Start next cycle of the inner "do while" loop without checking for convergence, as zconv=NAN
			else
				do i = 1,n
					print *,"line 621 i= ",i, "bestpar(i)= ", bestpar(i), "  oldxmin(i)=", oldxmin(i)
					zconv = zconv+ abs(bestpar(i)-oldxmin(i))/bestpar(i) 
				end do		
			zconv=zconv/real(n)  !Is the average of the change in the normalized parameters, from the previous convergence check
			print *,"line 625  zconv= ", zconv
			if (zconv.LT.0.0001) then  !From 0.001 to 0.00001 Nov 20. Changed from .LT.0.0001 Oct 29, 2014 to speed ending of program
					print *," "
					print *,' Convergence of parameters to < 0.01%'
					exit  !This breaks out of the inner "do while (1)" loop; program then checks for a minimum as below.
				end if
			end if
			do i = 1,n
				oldxmin(i)=bestpar(i)  !Redefines oldxmin in preparation for next convergence check, 
										!but this is konvge setps away. Yes, but it is the only way to avoid z=0.00.
			end do
        end do  !End of the "do while ( 1 )" for the inner loop 
		
print *, "line 638, test if only local minimum, unless kcount exceeded in which case return to main program"
!  Factorial tests to check that YNEWLO is a local minimum. If the test finds a nearby point which is BETTER 
!  than the computed optimum, a restart is performed; otherwise, nelmin ends. The step is "SMALL" with eps=0.001!
!
		do i = 1,n
			xmin(i) = p(i,ilo)
		end do

		ynewlo = y(ilo)

		if ( kcount.LT.icount ) then
			ifault = 2
			exit !Program exits current (outer) "do" loop. 
				 !Changed from "return" May 30, 2014, and agrees with Burkardt's Fortran-90 code
		end if

		ifault = 0

		do i = 1,n
			del = xmin(i) * 10.0d0  !Changed to this from step(i)*del, Oct 5, 2014.  Better than using "step" which could be MUCH too large or small 
							 !Steps away from the computed minimum an amount step(i)*eps 
	                         !where eps=0.001 & step(i)are original step values suggested by the user.
							 !Seems like a very small step away.  Maybe set eps larger, such as 0.1, or use larger original steps?
			xmin(i) = xmin(i) + del  !Increases all xmin(i) & checks for new ynewlo
			if (xmin(i).EQ.0.0d0) then  !Added Dec 27 to avoid divide by N1max=0
				xmin(i)=xmin(i) +0.99d0*del
			end if
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i))  !Added Jan 12 to keep parameters >=0.
			end if   
			z = fn_inout (xmin, FO2,t,dat)
			print *, "line 669 ylo at xmin(i) + del = ", z
			icount = icount + 1
			if ( (ynewlo-z)/ynewlo.GT.0.001 ) then   !Oct 12/2014  Changed from "if (z<ynewlo) then " to avoid useless restart
				ifault = 2	!This is just a default value, so ifault has the correct value at "exit" at line ~649. 
!print*, "line 980   z= ",z, "  ynewlo=", ynewlo
				exit    !
			end if
	  
			xmin(i) = xmin(i) - del - del  !Decreases all xmin(i) & checks for new ynewlo
			if (xmin(i).EQ.0.0d0) then !Added Dec 27 to avoid divide by N1max=0
				xmin(i)=xmin(i) -del - 0.99d0*del
			end if
			if (xmin(i).LT.0.0d0) then
				xmin(i)=abs(xmin(i)) !Added Jan 12 to keep parameters >=0.
			end if 
			z = fn_inout ( xmin, FO2,t,dat)
			print *, "line 685  ylo at xmin(i) - del = ", z
			icount = icount + 1 
			if ( (ynewlo-z)/ynewlo.GT.0.001 ) then   !Oct 12/2014  Changed from "if (z<ynewlo) then " to avoid useless exit 
				ifault = 2	!This is just a default value, so ifault has the correct value at "exit" at line ~649. 
				exit
			end if
			
			xmin(i) = xmin(i) + del	!Returns xmin(i) to its initial values
			if (xmin(i).EQ.0.0d0) then   !Added Dec 27 to avoid divide by N1max=0
				xmin(i)= 0.1d0*del
			end if			
		end do  !Ends check if only local minimum.

		if ( ifault.EQ.0 ) then  !That is, if the new values for xmin did not give a lower ynewlo
			exit    !Changed back to exit Sep30,2014. This ends the initial do loop (line 969) and 
						!jumps over the "Restart" below, to the final "return".
					  !"When a RETURN statement is executed in a subroutine subprogram, control 
					  !is transferred to the first executable statement following the CALL statement that 
					  !invoked the subroutine"
		end if
	
!
!   Restart the procedure.
!
print *,"line 709 of nelmin, Restart the procedure."
		do i = 1 , n
			start(i) = xmin(i)  !Replaces the original suggestions for the parameters with the new xmin(i)
			oldxmin(i)=xmin(i)
		end do
		del = eps    !del=1.0d0 again
		numres = numres + 1
	end do  !  Ends the "Initial or restarted loop".  Ends "do while (1)" and leads to end of nelmin.

	 !Added this "print" section Jun 30, 2014, to capture best fit for main program
	do i = 1,n
		xmin(i)=bestpar(i)
	end do
	print *," "
	ynewlo=bestylo
	print *,"line 724 icount_max=", icount-2,   "icountbest =",icountbest, "ynewlo_best= ",bestylo !Print best values.
	print *,"Mmax=",xmin(1),"beta=",xmin(2)
    return   !Returns control to calling program.
 end subroutine nelmin_inout !Defines the end of the subroutine code
 
 subroutine m_t_sim_inout(par, FO2, t, dat, sim,&
							Natox,Natdis, ynewlo)  
	!This subroutine is largely a copy of the minimized function fn_inout, but uses the best values of the paramters
	!INPUT :par, FO2, t, dat  n=no. parameters comes from Constants module
	!OUTPUT :  sim, Nat, rtnorm_sumsq
	!Simulates atom/m**2 for O in Ag, and calculates y=sum((data-simulated)**2. 
	!dat(t) = data file for m(t), m=atoms/m**2
	!n= No. of adjustable fitting parameters, comes from module Constants
USE   Constants
	
    IMPLICIT none
	INTEGER :: i
DOUBLE PRECISION :: par(npar),t(nfit),dat(nfit), FO2, &
		sim(nfit),Natox(nfit),Natdis(nfit),&		
		sumsq,ynewlo,Mmax,beta,FO_fox,fdis_fox

	!ynewlo replaces fn_inout here
	
		!Starting parameters, from best values from Nelmin.
	Mmax=par(1)  !
	beta=par(2) !Exponential time constant 

	print *,"line 751 Mmax= ", Mmax, "beta= ", beta 

	!DEFINITIONS
	!sim(i) = total areal density of O atoms at time step i.
	!Natox_old=areal density of O atoms in the oxide at start current time step i. Is oxdens at t=infinity.
	!Natox_new=areal density of O atoms in the oxide after current step. Is oxdens at t=infinity.
	!gain1 = gain of atomic density from oxide in layer 1, in the current time step
	!gain2 = gain of at. density from dissolved O (in open layer 1), in the current time step
	!FO2= O3 flux density hitting surface
	!fox = proby that an O3 hitting bare surface creates 1 oxide atom
	!fdis = proby that an O3 hitting bare surface creates 1 dissolved O atom

	!INITIALIZATION OF VALUES.  Must define all t=0 (ie, i=1) values, as the do-loop below starts at i=2.
	fdis_fox = (Mmax/oxdens) -1.0d0
	FO_fox= oxdens/beta 
	sim=0.0d0 
	Natox=0.d0
	Natdis=0.0d0
	

	do i=2,nfit    !Starts at i=2 bc.  t(1)=0.
		!CALCULATE FOR LAYER1
		sim(i)=Mmax*(1.0d0-exp(-t(i)/beta))
		Natox(i)=oxdens*(1.0d0-exp(-t(i)/beta))
		Natdis(i)=oxdens*fdis_fox*(1.0d0-exp(-t(i)/beta))
 	end do 
	!calculate sum of differences squared
	ynewlo=0.0d0
	sumsq=dat(1)**2    !Adds all the dat(1)**2 values, which may not total zero.  Note sim(1)=0.0

	do i=2,nfit
		sumsq=sumsq+(dat(i)-sim(i))**2  !Sum of all deviations squared
	end do		

	ynewlo=sqrt(sumsq/real(nfit))/Ntotmax !This is sqrt(av. deviation**2)/(maximum of data)
								 !should be about 0.01 for a 1% fit to the data for m(t)
print *, "line 787 ynewlo= ",ynewlo

	return   !Returns control to calling program.
end subroutine  !Defines the end of the subroutine code


